Efficient Quantum-Mechanical Modeling of Nonradiative Charge Transfer Processes

Nonradiative charge transfer processes play a central role in a wide range of physical phenomena, including reliability phenomena in semiconductor devices such as bias temperature instability, hysteresis, random telegraph noise, and trap-assisted tunneling. nonradiative multiphonon (NMP) theory provides a physically rigorous framework for describing such charge transitions, but its full quantum-mechanical formulation is computationally too demanding for large-scale simulations. In this work, we present a systematic and implementation-oriented treatment of NMP-based models for practical large-scale simulations. Starting from the quantum-mechanical foundations of coupled electron--phonon dynamics, we derive computationally efficient approximations for charge capture and emission rates and clearly identify the underlying assumptions and validity regimes. In particular, we introduce an effective crossing-preserving approximation that yields fully analytic, numerically stable, and computationally inexpensive transition rates while retaining the essential quantum-mechanical physics. The resulting expressions are therefore well suited for large-scale device simulations, where capture coefficients must be evaluated repeatedly over broad multidimensional parameter spaces. Furthermore, we derive continuum formulations for transitions between localized defect states and extended electronic bands, enabling direct incorporation into semiconductor-device simulations. The resulting framework bridges microscopic defect physics and practical large-scale simulations of charge transfer processes in complex semiconductor devices. At the same time this work serves as a practical guide for implementing physically grounded NMP-based models, providing both a systematic derivation of the underlying theory and a clear guidance on the validity limits.

==> Figrues/Continuum/BandDiagramDefectLevel1.py <==
import numpy as np
import matplotlib.pyplot as plt

FONT_SIZE = 22
plt.rcParams.update({"font.size": FONT_SIZE})

# -----------------------------
# Model parameters
# -----------------------------
V0 = 3.1  # eV Si/SiO2 CB offset

x_min, x_max = -10, 10
ymin, ymax = -2.5, 3.75
n_points = 20000
x = np.linspace(x_min, x_max, n_points)

# Defect parameters
x_defect = 2.2
ET = 3.5
Ef = -1.2


def draw_energy_annotation(ax, x1, y1, x2, y2, x_annotate,
                           label=None, text_offset=0.05,
                           x_extension=0.15,
                           marker_style='o', marker_size=5, rotation=0):
    """
    Draw a vertical double-arrow with extended horizontal connector lines
    and markers at the original points.

    Parameters:
        ax : matplotlib axis
        x1, y1 : first point
        x2, y2 : second point
        x_annotate : x-position of vertical arrow
        label : optional LaTeX string
        text_offset : horizontal offset for label
        x_extension : how much horizontal lines extend past arrow
        marker_style : matplotlib marker style
        marker_size : size of markers
    """

    # Plot points
    ax.plot(x1, y1, marker=marker_style, color='black', markersize=marker_size)
    ax.plot(x2, y2, marker=marker_style, color='black', markersize=marker_size)

    # Extended horizontal lines
    x_end = x_annotate + x_extension
    ax.plot([x1, x_end], [y1, y1], linestyle='-', color='black', linewidth=1)
    ax.plot([x2, x_end], [y2, y2], linestyle='-', color='black', linewidth=1)

    # Vertical double arrow
    ax.annotate(
        '',
        xy=(x_annotate, y2),
        xytext=(x_annotate, y1),
        arrowprops=dict(arrowstyle='<->', linewidth=1.5, color='black')
    )

    # Label
    if label is not None:
        ax.text(
            x_annotate + text_offset,
            (y1 + y2) / 2,
            label,
            va='center', rotation=rotation
        )



# -----------------------------
# Bent conduction-band profile
# -----------------------------
def conduction_band_profile(
    x,
    V0=3.1,
    Ec_bulk_Si=0.0,
    alpha_si=1.8,     # coupling: Si field = alpha_si * F_ox
    lambda_Si=4.0,    # bending length scale [nm]
    F_ox=0.035
):
    x = np.atleast_1d(x)
    V = np.zeros_like(x)

    # Si bending vanishes when F_ox = 0
    F_si = alpha_si * F_ox

    # Si side: field-induced band bending near the interface
    V_si = Ec_bulk_Si - F_si * lambda_Si * np.exp(x / lambda_Si)

    # Oxide side, continuous at x = 0
    Ec_interface_Si = Ec_bulk_Si - F_si * lambda_Si
    Ec_ox_interface = Ec_interface_Si + V0
    V_ox = Ec_ox_interface - F_ox * x

    V[x < 0] = V_si[x < 0]
    V[x >= 0] = V_ox[x >= 0]

    V -= Ec_bulk_Si - F_si * lambda_Si * np.exp(-10 / lambda_Si)

    return V

V = conduction_band_profile(x)


E_defect = conduction_band_profile(x_defect)[0] - ET

# -----------------------------
# Plot
# -----------------------------
fig, ax = plt.subplots(figsize=(9.0, 8.0))

ax.plot(x, V, color="blue", linewidth=2.5, label=r"$E_C(x)$")
ax.fill_between(x, -3, V, alpha=0.1, color="grey")

ax.axvline(0, color="black", linestyle="--", linewidth=1)


V_defect = conduction_band_profile(x_defect)

ax.axhline(V_defect, color="red", linestyle=":", linewidth=1)
ax.axhline(E_defect, color="red", linestyle=":", linewidth=1)
ax.axvline(x_defect, color="red", linestyle=":", linewidth=1)
ax.axhline(Ef, color="black", linestyle="-", linewidth=1)

ax.scatter(
    [x_defect],
    [E_defect],
    color="white",
    edgecolors="k",   # marker edge color
    linewidths=1.5,     # edge thickness
    s=180,
    zorder=5
)

ax.text(
    x_defect - 0.15,
    ymin + 0.25,
    r"$x_T$",
    color="k",
    fontsize=FONT_SIZE,
    va="center", ha="right"
)

ax.text(
    x_defect + 1.0,
    E_defect - 0.05,
    r"$E_\mathrm{T}(x_\mathrm{T})$",
    color="k",
    fontsize=FONT_SIZE,
    va="top"
)

ax.text(
    x_defect + 1.0,
    V_defect + 0.05,
    r"$E_\mathrm{C}(x_\mathrm{T})$",
    color="k",
    fontsize=FONT_SIZE,
    va="bottom"
)

# CB label
ax.text(
    -10,
    0.0,
    r"$E_\mathrm{C}$",
    color="blue",
    fontsize=FONT_SIZE,
    va="bottom",
    ha="left"
)
# CB label
ax.text(
    -10,
    Ef,
    r"$E_\mathrm{F}$",
    color="k",
    fontsize=FONT_SIZE,
    va="bottom",
    ha="left"
)

# -----------------------------
# Small top arrows labeling regions
# -----------------------------
y_arrow = ymax - 0.25

ax.annotate(
    r"$\mathrm{Si}$",
    xy=(-4.0, y_arrow),
    xytext=(-1.0, y_arrow),
    arrowprops=dict(arrowstyle="->", linewidth=1.5, color="black"),
    fontsize=FONT_SIZE,
    color="black",
    ha="center",
    va="center"
)

ax.annotate(
    r"$\mathrm{SiO_2}$",
    xy=(4.0, y_arrow),
    xytext=(1.0, y_arrow),
    arrowprops=dict(arrowstyle="->", linewidth=1.5, color="black"),
    fontsize=FONT_SIZE,
    color="black",
    ha="center",
    va="center"
)


# Forward barrier: initial -> barrier
draw_energy_annotation(
    ax=ax,
    x1=x_defect, y1=np.interp(x_defect, x, V),
    x2=x_defect, y2=E_defect,
    x_annotate=5.,
    label=r"$\mathrm{constant}$",
    x_extension=0.15, rotation=90,
)


ax.set_title("Band Diagram with Defect Level")
ax.set_xlabel(r"Position [nm]")
ax.set_ylabel("Energy [eV]")

ax.set_xlim(x_min, x_max)
ax.set_ylim(ymin, ymax)

plt.tight_layout()
plt.show()

fig.savefig("BandDiagramDefectLevel1.pdf")
fig.savefig("BandDiagramDefectLevel1.png", dpi=300)

print("E_defect = ", E_defect)

==> Figrues/Continuum/BandDiagramDefectLevel2.py <==
import numpy as np
import matplotlib.pyplot as plt

FONT_SIZE = 22
plt.rcParams.update({"font.size": FONT_SIZE})

# -----------------------------
# Model parameters
# -----------------------------
V0 = 3.1  # eV Si/SiO2 CB offset

x_min, x_max = -10, 10
ymin, ymax = -2.5, 3.75
n_points = 20000
x = np.linspace(x_min, x_max, n_points)

# Defect parameters
x_defect = 2.2
ET = 3.5
Ef = -1.2


def draw_energy_annotation(ax, x1, y1, x2, y2, x_annotate,
                           label=None, text_offset=0.05,
                           x_extension=0.15,
                           marker_style='o', marker_size=5, rotation=0):
    """
    Draw a vertical double-arrow with extended horizontal connector lines
    and markers at the original points.

    Parameters:
        ax : matplotlib axis
        x1, y1 : first point
        x2, y2 : second point
        x_annotate : x-position of vertical arrow
        label : optional LaTeX string
        text_offset : horizontal offset for label
        x_extension : how much horizontal lines extend past arrow
        marker_style : matplotlib marker style
        marker_size : size of markers
    """

    # Plot points
    ax.plot(x1, y1, marker=marker_style, color='black', markersize=marker_size)
    ax.plot(x2, y2, marker=marker_style, color='black', markersize=marker_size)

    # Extended horizontal lines
    x_end = x_annotate + x_extension
    ax.plot([x1, x_end], [y1, y1], linestyle='-', color='black', linewidth=1)
    ax.plot([x2, x_end], [y2, y2], linestyle='-', color='black', linewidth=1)

    # Vertical double arrow
    ax.annotate(
        '',
        xy=(x_annotate, y2),
        xytext=(x_annotate, y1),
        arrowprops=dict(arrowstyle='<->', linewidth=1.5, color='black')
    )

    # Label
    if label is not None:
        ax.text(
            x_annotate + text_offset,
            (y1 + y2) / 2,
            label,
            va='center', rotation=rotation
        )



# -----------------------------
# Bent conduction-band profile
# -----------------------------
def conduction_band_profile(
    x,
    V0=3.1,
    Ec_bulk_Si=0.0,
    alpha_si=1.8,     # coupling: Si field = alpha_si * F_ox
    lambda_Si=4.0,    # bending length scale [nm]
    F_ox=0.125
):
    x = np.atleast_1d(x)
    V = np.zeros_like(x)

    # Si bending vanishes when F_ox = 0
    F_si = alpha_si * F_ox

    # Si side: field-induced band bending near the interface
    V_si = Ec_bulk_Si - F_si * lambda_Si * np.exp(x / lambda_Si)

    # Oxide side, continuous at x = 0
    Ec_interface_Si = Ec_bulk_Si - F_si * lambda_Si
    Ec_ox_interface = Ec_interface_Si + V0
    V_ox = Ec_ox_interface - F_ox * x

    V[x < 0] = V_si[x < 0]
    V[x >= 0] = V_ox[x >= 0]

    V -= Ec_bulk_Si - F_si * lambda_Si * np.exp(-10 / lambda_Si)

    return V

V = conduction_band_profile(x)


E_defect = conduction_band_profile(x_defect)[0] - ET

# -----------------------------
# Plot
# -----------------------------
fig, ax = plt.subplots(figsize=(9.0, 8.0))

ax.plot(x, V, color="blue", linewidth=2.5, label=r"$E_C(x)$")
ax.fill_between(x, -3, V, alpha=0.1, color="grey")

ax.axvline(0, color="black", linestyle="--", linewidth=1)


V_defect = conduction_band_profile(x_defect)

ax.axhline(V_defect, color="red", linestyle=":", linewidth=1)
ax.axhline(E_defect, color="red", linestyle=":", linewidth=1)
ax.axvline(x_defect, color="red", linestyle=":", linewidth=1)
ax.axhline(Ef, color="k", linestyle="-", linewidth=1)

ax.scatter(
    [x_defect],
    [E_defect],
    color="blue",
    edgecolors="k",   # marker edge color
    linewidths=1.5,     # edge thickness
    s=180,
    zorder=5
)

ax.text(
    x_defect - 0.15,
    ymin + 0.25,
    r"$x_T$",
    color="k",
    fontsize=FONT_SIZE,
    va="center", ha="right"
)

ax.text(
    x_defect + 1.0,
    E_defect - 0.05,
    r"$E_\mathrm{T}(x_\mathrm{T})$",
    color="k",
    fontsize=FONT_SIZE,
    va="top"
)

ax.text(
    x_defect + 1.0,
    V_defect + 0.05,
    r"$E_\mathrm{C}(x_\mathrm{T})$",
    color="k",
    fontsize=FONT_SIZE,
    va="bottom"
)

# CB label
ax.text(
    -10,
    0.0,
    r"$E_\mathrm{C}$",
    color="blue",
    fontsize=FONT_SIZE,
    va="bottom",
    ha="left"
)
# CB label
ax.text(
    -10,
    Ef,
    r"$E_\mathrm{F}$",
    color="black",
    fontsize=FONT_SIZE,
    va="bottom",
    ha="left"
)

# -----------------------------
# Small top arrows labeling regions
# -----------------------------
y_arrow = ymax - 0.25

ax.annotate(
    r"$\mathrm{Si}$",
    xy=(-4.0, y_arrow),
    xytext=(-1.0, y_arrow),
    arrowprops=dict(arrowstyle="->", linewidth=1.5, color="black"),
    fontsize=FONT_SIZE,
    color="black",
    ha="center",
    va="center"
)

ax.annotate(
    r"$\mathrm{SiO_2}$",
    xy=(4.0, y_arrow),
    xytext=(1.0, y_arrow),
    arrowprops=dict(arrowstyle="->", linewidth=1.5, color="black"),
    fontsize=FONT_SIZE,
    color="black",
    ha="center",
    va="center"
)


# Forward barrier: initial -> barrier
draw_energy_annotation(
    ax=ax,
    x1=x_defect, y1=np.interp(x_defect, x, V),
    x2=x_defect, y2=E_defect,
    x_annotate=5.,
    label=r"$\mathrm{constant}$",
    x_extension=0.15, rotation=90,
)


ax.set_title("Band Diagram with Defect Level")
ax.set_xlabel(r"Position [nm]")
ax.set_ylabel("Energy [eV]")

ax.set_xlim(x_min, x_max)
ax.set_ylim(ymin, ymax)

plt.tight_layout()
plt.show()

fig.savefig("BandDiagramDefectLevel2.pdf")
fig.savefig("BandDiagramDefectLevel2.png", dpi=300)

print("E_defect = ", E_defect)

==> Figrues/Continuum/ElectronicWaveFunctions1.py <==
import numpy as np
import matplotlib.pyplot as plt

# -----------------------------
# Global font size
# -----------------------------
FONT_SIZE = 22

plt.rcParams.update({
    "font.size": FONT_SIZE,
})

# -----------------------------
# Model parameters
# -----------------------------
# Electron barrier at Si / SiO2 interface:
# conduction-band offset ΔEc ≈ 3.1 eV
V0 = 3.1  # eV

x_min, x_max = -10, 6
n_points = 4000
x = np.linspace(x_min, x_max, n_points)

# Energies of band-like states.
# Must satisfy 0 < E < V0 for oscillatory left / decaying right.
energies = [0.4*i for i in range(0, 6)]

# Defect state parameters
x_defect = 2.2
sigma_defect = 0.2
E_defect = -0.5
defect_amp = 0.6

# -----------------------------
# Potential
# -----------------------------
V = np.where(x < 0, 0.0, V0)

# -----------------------------
# Exact step-potential solution for E < V0
# -----------------------------
def step_state_E_less_than_V0(x, E, V0):
    """
    Exact stationary scattering solution for a potential step:

        V(x) = 0   for x < 0
             = V0  for x > 0

    for 0 < E < V0.
    """
    k = np.sqrt(E)
    kappa = np.sqrt(V0 - E)

    r = (k - 1j * kappa) / (k + 1j * kappa)
    t = 2 * k / (k + 1j * kappa)

    psi = np.zeros_like(x, dtype=complex)

    left = x < 0
    right = x >= 0

    psi[left] = np.exp(1j * k * x[left]) + r * np.exp(-1j * k * x[left])
    psi[right] = t * np.exp(-kappa * x[right])

    return psi, k, kappa, r, t

# -----------------------------
# Localized defect Gaussian
# -----------------------------
psi_defect = np.exp(-0.5 * ((x - x_defect) / sigma_defect) ** 2)
psi_defect /= np.max(np.abs(psi_defect))

# -----------------------------
# Plot
# -----------------------------
fig, ax = plt.subplots(figsize=(9.0, 8.0))

# Potential step
ax.plot(x, V, color="blue", linewidth=2.5, label=r"$V(x)$")
ax.fill_between(x, -3, V, alpha=0.1, color='grey')

# Interface
ax.axvline(0, color="black", linestyle="--", linewidth=1)
# ax.text(0.15, V0 + 0.05, r"$x=0$", fontsize=FONT_SIZE)
# Plot exact band-like states
for i, E in enumerate(energies):
    psi, k, kappa, r, t = step_state_E_less_than_V0(x, E, V0)

    real_part = np.real(psi)
    real_part /= np.max(np.abs(real_part))

    amp = 0.13
    ax.plot(
        x,
        E + amp * real_part,
        linewidth=1.6,
        color='blue',
    )

    ax.hlines(E, x_min, x_max, linestyle=":", linewidth=1.0, color='blue')

    # Energy label: epsilon_f0, epsilon_f1, ...
    ax.text(
        0.1,
        E,
        rf"$\varepsilon_{{f,{i}}}$",
        fontsize=FONT_SIZE,
        color="blue",
        va="top"
    )
# -----------------------------
# Restrict Gaussian to ±3σ
# -----------------------------
mask = np.abs(x - x_defect) <= 5 * sigma_defect

x_local = x[mask]
psi_local = psi_defect[mask]

# Plot localized defect wavefunction (restricted)
ax.plot(
    x_local,
    E_defect + defect_amp * psi_local,
    color="red",
    linewidth=2.0,
)

ax.fill_between(
    x_local,
    E_defect,
    E_defect + defect_amp * psi_local,
    color="red",
    alpha=0.22
)
ax.axhline(0.0, color="blue", linestyle=":", linewidth=1)
ax.axhline(E_defect, color="red", linestyle=":", linewidth=1)
ax.axvline(x_defect, color="red", linestyle=":", linewidth=1)
ax.text(
    x_defect + 0.15,
    E_defect + defect_amp + 0.03,
    r"$x_T$",
    color="red",
    fontsize=FONT_SIZE
)
ax.text(
    x_defect - 1.8,   # shift left so it doesn't overlap the Gaussian
    E_defect - 0.05,
    r"$E_T$",
    color="red",
    fontsize=FONT_SIZE,
    va="top"
)
ax.text(
    x_min + 0.1,   # shift left so it doesn't overlap the Gaussian
    - 0.05,
    r"$\mathrm{CB:Si}$",
    color="blue",
    fontsize=FONT_SIZE,
    va="top"
)
ax.text(
    x_max - 0.1,   # shift left so it doesn't overlap the Gaussian
    V0 - 0.05,
    r"$\mathrm{CB:SiO_2}$",
    color="blue",
    fontsize=FONT_SIZE,
    va="top",
    ha='right'
)
# Labels
ax.set_title("Electronic Defect Wave-functions")
ax.set_xlabel(r"Position [nm]")
ax.set_ylabel("Energy [eV]")

# ax.text(-8.8, V0 + 0.10, r"$V(x)=0$", fontsize=FONT_SIZE)
# ax.text(1.1, V0 + 0.10, r"$V(x)=V_0$", fontsize=FONT_SIZE)

ax.set_xlim(x_min, x_max)
ax.set_ylim(-1.0, V0 + 0.35)

plt.tight_layout()
plt.show()

fig.savefig('ElectronicWaveFunctions1.pdf')
fig.savefig('ElectronicWaveFunctions1.png')

==> Figrues/Continuum/ElectronicWaveFunctions2.py <==
import numpy as np
import matplotlib.pyplot as plt

# -----------------------------
# Global font size
# -----------------------------
FONT_SIZE = 22

plt.rcParams.update({
    "font.size": FONT_SIZE,
})
# -----------------------------
# Model parameters
# -----------------------------
# Electron barrier at Si / SiO2 interface:
# conduction-band offset ΔEc ≈ 3.1 eV
V0 = 3.1  # eV

# -----------------------------
# Energies from electronic plot
# -----------------------------
E_defect =  -1.0700000000000003
energies =  [-0.19071155423424035, 0.19827356537541613, 0.6176225731614962, 0.9978713307384566, 1.3932612595960525, 1.7712929865999159]

# -----------------------------
# PES parameters
# -----------------------------
Q_min, Q_max = -5.0, 8.5
Q = np.linspace(Q_min, Q_max, 2000)

# Defect PES
Q_defect = 0.0
Omega_defect = 0.65

# Final-state PES
Q_final = 4.0
Omega_final = 0.65

# -----------------------------
# Parabolic PES definitions
# -----------------------------
V_defect = E_defect + 0.5 * Omega_defect**2 * (Q - Q_defect)**2

V_final_states = [
    E + 0.5 * Omega_final**2 * (Q - Q_final)**2
    for E in energies
]

# -----------------------------
# Plot
# -----------------------------
fig, ax = plt.subplots(figsize=(9.0, 8.0))

# Defect PES
ax.plot(
    Q,
    V_defect,
    color="red",
    linewidth=2.0,
    label=r"defect PES"
)

ax.plot(Q_defect, E_defect, "o", color="red", markersize=8)

ax.text(
    Q_min + 0.1,
    E_defect - 0.05,
    r"$E_T$",
    color="red",
    fontsize=FONT_SIZE,
    va="top", ha='left'
)

# Final-state PES curves
for i, (E, V_f) in enumerate(zip(energies, V_final_states)):
    ax.plot(
        Q,
        V_f,
        color="blue",
        linewidth=2.0,
        alpha=0.85
    )

    ax.plot(Q_final, E, "o", color="blue", markersize=6)

    ax.text(
        Q_min + 0.1,
        E,
        rf"$\varepsilon_{{f,{i}}}$",
        color="blue",
        fontsize=FONT_SIZE,
        va="top", ha='left'
    )

    # Horizontal energy line for each final state
    ax.hlines(
        E,
        Q_min,
        Q_max,
        linestyles=":",
        linewidth=1.0,
        color="blue",

    )
# Horizontal line for defect level
ax.hlines(
    E_defect,
    Q_min,
    Q_max,
    linestyles=":", linewidth=1,
    color="red",

)

# Labels
ax.set_title("Parabolic Potential Energy Surfaces")
ax.set_xlabel(r"Configuration coordinate $[\sqrt{\mathrm{u}}\mathrm{\AA}]$")
ax.set_ylabel(r"Energy [eV]")

# Label defect PES
ax.text(
    Q_defect,
    E_defect - 0.25,
    r"Defect (localized)",
    color="red",
    fontsize=FONT_SIZE,
    ha="center"
)

# Label continuum PES
ax.text(
    Q_final,
    min(energies) - 0.25,
    r"Continuum States",
    color="blue",
    fontsize=FONT_SIZE,
    ha="center"
)

ax.set_xlim(Q_min, Q_max)
ax.set_ylim(-1.75, 3.0)

plt.tight_layout()
plt.show()

fig.savefig('ElectronicWaveFunctions2.pdf')
fig.savefig('ElectronicWaveFunctions2.png')

==> Figrues/Continuum/ElectronicWaveFunctions3.py <==
import numpy as np
import matplotlib.pyplot as plt



from matplotlib.patches import FancyArrowPatch
from matplotlib.patches import FancyArrowPatch

def offset_curve(x, y, dydx, dist):
    """
    Compute the parallel curve at constant normal distance `dist`
    from y(x).

    Returns
    -------
    x_off, y_off : arrays
        Coordinates of the offset curve.
    """
    norm = np.sqrt(1.0 + dydx**2)
    x_off = x - dist * dydx / norm
    y_off = y + dist / norm
    return x_off, y_off


def bezier_cubic(P0, P1, P2, P3, n=120):
    t = np.linspace(0.0, 1.0, n)[:, None]
    B = ((1 - t) ** 3) * P0 \
        + 3 * ((1 - t) ** 2) * t * P1 \
        + 3 * (1 - t) * (t ** 2) * P2 \
        + (t ** 3) * P3
    return B[:, 0], B[:, 1]


def draw_visual_offset_barrier_arrow(ax, Qc, Qi, Qf, ei, ef, ci, cf, dQ,
                                     dist_px=18, qpad=0.25,
                                     color="black", lw=2,
                                     arrow_scale=26,
                                     arrow_pos=0.55,
                                     arrow_len_px=34,
                                     round_px=55):
    """
    Offset curve with:
      - constant visual normal distance to the PES
      - rounded smooth cap replacing the part above the intersection
      - arrow embedded in the flow of the curve

    round_px controls how "wide/rounded" the top bridge is.
    """

    # --- Sample PES branches in data coordinates ---
    Q_left = np.linspace(Qi + qpad, Qc, 500)
    V_left = ei + ci * Q_left**2

    Q_right = np.linspace(Qc, Qf - qpad, 500)
    V_right = ef + cf * (Q_right - dQ)**2

    # --- Transform to display coordinates ---
    pts_left_disp = ax.transData.transform(np.column_stack([Q_left, V_left]))
    pts_right_disp = ax.transData.transform(np.column_stack([Q_right, V_right]))

    Xl, Yl = pts_left_disp[:, 0], pts_left_disp[:, 1]
    Xr, Yr = pts_right_disp[:, 0], pts_right_disp[:, 1]

    # --- Compute display-space normals ---
    dXl = np.gradient(Xl)
    dYl = np.gradient(Yl)
    nl = np.sqrt(dXl**2 + dYl**2)
    nxl = -dYl / nl
    nyl =  dXl / nl

    dXr = np.gradient(Xr)
    dYr = np.gradient(Yr)
    nr = np.sqrt(dXr**2 + dYr**2)
    nxr = -dYr / nr
    nyr =  dXr / nr

    # orient normals visually upward
    if np.mean(nyl) < 0:
        nxl = -nxl
        nyl = -nyl
    if np.mean(nyr) < 0:
        nxr = -nxr
        nyr = -nyr

    # --- Offset branches in display coordinates ---
    Xl_off = Xl + dist_px * nxl
    Yl_off = Yl + dist_px * nyl

    Xr_off = Xr + dist_px * nxr
    Yr_off = Yr + dist_px * nyr

    # --- Intersection height in display coordinates ---
    _, yb = ax.transData.transform([[Qc, ei + ci * Qc**2]])[0]

    # Replace the part of the offset curve that lies above the intersection height
    left_below = np.where(Yl_off <= yb)[0]
    right_below = np.where(Yr_off <= yb)[0]

    iL = left_below[-1]
    iR = right_below[0]

    # Tangency points for the rounded cap
    PL = np.array([Xl_off[iL], Yl_off[iL]])
    PR = np.array([Xr_off[iR], Yr_off[iR]])

    # Tangents of offset branches at the join points
    dXl_off = np.gradient(Xl_off)
    dYl_off = np.gradient(Yl_off)
    tl = np.array([dXl_off[iL], dYl_off[iL]])
    tl = tl / np.linalg.norm(tl)

    dXr_off = np.gradient(Xr_off)
    dYr_off = np.gradient(Yr_off)
    tr = np.array([dXr_off[iR], dYr_off[iR]])
    tr = tr / np.linalg.norm(tr)

    # --- Smooth rounded bridge (radius-like cap) ---
    # A cubic Bezier gives C1 continuity with both branches.
    P1 = PL + round_px * tl
    P2 = PR - round_px * tr

    Xcap, Ycap = bezier_cubic(PL, P1, P2, PR, n=140)

    # --- Assemble full display-space path ---
    Xd = np.concatenate([Xl_off[:iL + 1], Xcap[1:-1], Xr_off[iR:]])
    Yd = np.concatenate([Yl_off[:iL + 1], Ycap[1:-1], Yr_off[iR:]])

    # --- Embed arrow in the flow of the curve ---
    dXd = np.gradient(Xd)
    dYd = np.gradient(Yd)
    tn = np.sqrt(dXd**2 + dYd**2)
    tx = dXd / tn
    ty = dYd / tn

    n = len(Xd)
    i_mid = int(np.clip(arrow_pos, 0.05, 0.95) * (n - 1))

    x_mid, y_mid = Xd[i_mid], Yd[i_mid]
    xA = x_mid - 0.5 * arrow_len_px * tx[i_mid]
    yA = y_mid - 0.5 * arrow_len_px * ty[i_mid]
    xB = x_mid + 0.5 * arrow_len_px * tx[i_mid]
    yB = y_mid + 0.5 * arrow_len_px * ty[i_mid]

    dA = (Xd - xA)**2 + (Yd - yA)**2
    dB = (Xd - xB)**2 + (Yd - yB)**2
    iA = np.argmin(dA)
    iB = np.argmin(dB)
    if iA > iB:
        iA, iB = iB, iA

    # plot before arrow
    pts1_data = ax.transData.inverted().transform(
        np.column_stack([Xd[:iA + 1], Yd[:iA + 1]])
    )
    ax.plot(pts1_data[:, 0], pts1_data[:, 1], color=color, linewidth=lw, zorder=4)

    # plot after arrow
    pts2_data = ax.transData.inverted().transform(
        np.column_stack([Xd[iB:], Yd[iB:]])
    )
    ax.plot(pts2_data[:, 0], pts2_data[:, 1], color=color, linewidth=lw, zorder=4)

    # arrow segment
    arrow_pts = ax.transData.inverted().transform(np.array([[xA, yA], [xB, yB]]))
    (x0, y0), (x1, y1) = arrow_pts
    arrow = FancyArrowPatch(
        posA=(x0, y0),
        posB=(x1, y1),
        arrowstyle='->',
        mutation_scale=arrow_scale,
        linewidth=lw,
        color=color,
        zorder=5,
        shrinkA=0,
        shrinkB=0
    )
    ax.add_patch(arrow)
def draw_energy_annotation(ax, x1, y1, x2, y2, x_annotate,
                           label=None, text_offset=0.05,
                           x_extension=0.15,
                           marker_style='o', marker_size=5):
    """
    Draw a vertical double-arrow with extended horizontal connector lines
    and markers at the original points.

    Parameters:
        ax : matplotlib axis
        x1, y1 : first point
        x2, y2 : second point
        x_annotate : x-position of vertical arrow
        label : optional LaTeX string
        text_offset : horizontal offset for label
        x_extension : how much horizontal lines extend past arrow
        marker_style : matplotlib marker style
        marker_size : size of markers
    """

    # Plot points
    ax.plot(x1, y1, marker=marker_style, color='black', markersize=marker_size)
    ax.plot(x2, y2, marker=marker_style, color='black', markersize=marker_size)

    # Extended horizontal lines
    x_end = x_annotate + x_extension
    ax.plot([x1, x_end], [y1, y1], linestyle='--', color='black', linewidth=1)
    ax.plot([x2, x_end], [y2, y2], linestyle='--', color='black', linewidth=1)

    # Vertical double arrow
    ax.annotate(
        '',
        xy=(x_annotate, y2),
        xytext=(x_annotate, y1),
        arrowprops=dict(arrowstyle='<->', linewidth=1.5, color='black')
    )

    # Label
    if label is not None:
        ax.text(
            x_annotate + text_offset,
            (y1 + y2) / 2,
            label,
            va='center'
        )


def draw_dq_annotation(ax, x1, y1, x2, y2, y_annotate,
                       label=None, text_offset=0.05,
                       y_extension=-0.05,
                       marker_style='o', marker_size=5):
    """
    Draw a horizontal double-arrow between (x1, y_annotate) and (x2, y_annotate),
    with vertical connector lines and markers at the original points.

    Parameters:
        ax : matplotlib axis
        x1, y1 : first point
        x2, y2 : second point
        y_annotate : y-position of horizontal arrow
        label : optional LaTeX string
        text_offset : vertical offset for label
        y_extension : how much vertical lines extend past arrow
        marker_style : matplotlib marker style
        marker_size : size of markers
    """

    # Plot points
    ax.plot(x1, y1, marker=marker_style, color='black',
            markersize=marker_size, zorder=3)
    ax.plot(x2, y2, marker=marker_style, color='black',
            markersize=marker_size, zorder=3)

    # Extended vertical connector lines
    y_end = y_annotate + y_extension
    ax.plot([x1, x1], [y1, y_end], linestyle='--', color='black', linewidth=1)
    ax.plot([x2, x2], [y2, y_end], linestyle='--', color='black', linewidth=1)

    # Horizontal double arrow
    ax.annotate(
        '',
        xy=(x2, y_annotate),
        xytext=(x1, y_annotate),
        arrowprops=dict(arrowstyle='<->', linewidth=1.5, color='black')
    )

    # Label
    if label is not None:
        ax.text(
            (x1 + x2) / 2,
            y_annotate + text_offset,
            label,
            ha='center'
        )


# -----------------------------
# Global font size
# -----------------------------
FONT_SIZE = 24

plt.rcParams.update({
    "font.size": FONT_SIZE,
})
# -----------------------------
# Model parameters
# -----------------------------
# Electron barrier at Si / SiO2 interface:
# conduction-band offset ΔEc ≈ 3.1 eV
V0 = 3.1  # eV

# -----------------------------
# Energies from electronic plot
# -----------------------------
E_band = [0.5 + 0.6*i for i in range(0, 6)]  # epsilon_f,k
E_defect = 0.0                          # E_T

# -----------------------------
# PES parameters
# -----------------------------
Q_min, Q_max = -7.0, 12
Q = np.linspace(Q_min, Q_max, 2000)

# Defect PES
Q_defect = 0.0
Omega_defect = 0.5

# Final-state PES
Q_final = 4.0
Omega_final = 0.5


Er = 0.5 * Omega_final**2 * (Q_final - Q_defect)**2



# -----------------------------
# Parabolic PES definitions
# -----------------------------
V_defect = E_defect + 0.5 * Omega_defect**2 * (Q - Q_defect)**2

V_final_states = [
    E + 0.5 * Omega_final**2 * (Q - Q_final)**2
    for E in E_band
]

# -----------------------------
# Plot
# -----------------------------
fig, ax = plt.subplots(figsize=(9.0, 8.0))

# Defect PES
ax.plot(
    Q,
    V_defect,
    color="red",
    linewidth=3.0,
    label=r"defect PES",
)

ax.plot(Q_defect, E_defect, "o", color="red", markersize=8)

ax.text(
    Q_min + 0.1,
    E_defect - 0.05,
    r"$E_T$",
    color="red",
    fontsize=FONT_SIZE,
    va="top", ha='left'
)

ax.text(
    Q_max - 0.1,
    E_band[0] + 0.025,
    r"$E_0 = E_\mathrm{C}$",
    color="blue",
    fontsize=FONT_SIZE,
    va="bottom", ha='right'
)

# Saddle-point energy E*
# -----------------------------
E_star = - Er  # choose desired saddle-point energy

ax.hlines(
    E_star,
    Q_min,
    Q_max,
    linestyles="--",
    linewidth=2.5,
    color="black",
    zorder=2,
)

ax.text(
    Q_min + 0.15,
    E_star + 0.03,
    r"$E^\ast$",
    fontsize=FONT_SIZE,
    color="black",
    va="bottom",
    ha="left",
)


# Final-state PES curves
for i, (E, V_f) in enumerate(zip(E_band, V_final_states)):
    ax.plot(
        Q,
        V_f,
        color="blue",
        linewidth=2.0,
        alpha=0.3
    )

    ax.plot(Q_final, E, "o", color="blue", markersize=6, alpha=0.3)


    # Horizontal energy line for each final state
    ax.hlines(
        E,
        Q_min,
        Q_max,
        linestyles=":",
        linewidth=1.0,
        color="blue", alpha=0.2,

    )
# Horizontal line for defect level
ax.hlines(
    E_defect,
    Q_min,
    Q_max,
    linestyles="-", linewidth=1,
    color="red",

)
# Horizontal line for defect level
ax.hlines(
    E_band[0],
    Q_min,
    Q_max,
    linestyles="-", linewidth=1,
    color="blue",

)
# Labels
ax.set_title("Parabolic Potential Energy Surfaces")
ax.set_xlabel(r"Configuration coordinate $[\sqrt{\mathrm{u}}\mathrm{\AA}]$")
ax.set_ylabel(r"Potential Energy [eV]")



ax.set_xlim(Q_min, Q_max)
ax.set_ylim(-4.0, 4)


# -----------------------------
# Find the lowest crossing path
# -----------------------------
ci = 0.5 * Omega_defect**2
cf = 0.5 * Omega_final**2
dQ = Q_final

best = None

for E in E_band:
    # Solve:
    # E_defect + ci*(Q - Q_defect)^2 = E + cf*(Q - Q_final)^2
    # Here Q_defect = 0 in your current setup.
    a = ci - cf
    b = -2*ci*Q_defect + 2*cf*Q_final
    c = ci*Q_defect**2 - cf*Q_final**2 + E_defect - E

    if abs(a) < 1e-14:
        # Equal-curvature case -> linear equation
        if abs(b) < 1e-14:
            continue
        roots = [-c / b]
    else:
        roots = np.roots([a, b, c])

    # Keep only real roots
    roots = [r.real for r in roots if np.isreal(r)]

    for Qc in roots:
        Ecross = E_defect + ci * (Qc - Q_defect)**2

        # Optional: prefer the crossing between the minima
        if Q_defect <= Qc <= Q_final:
            candidate = {
                "E_final": E,
                "Qc": Qc,
                "Ecross": Ecross
            }
            if best is None or candidate["Ecross"] < best["Ecross"]:
                best = candidate

# If no crossing between minima was found, fall back to any real crossing
if best is None:
    for E in E_band:
        a = ci - cf
        b = -2*ci*Q_defect + 2*cf*Q_final
        c = ci*Q_defect**2 - cf*Q_final**2 + E_defect - E

        if abs(a) < 1e-14:
            if abs(b) < 1e-14:
                continue
            roots = [-c / b]
        else:
            roots = np.roots([a, b, c])

        roots = [r.real for r in roots if np.isreal(r)]

        for Qc in roots:
            Ecross = E_defect + ci * (Qc - Q_defect)**2
            candidate = {
                "E_final": E,
                "Qc": Qc,
                "Ecross": Ecross
            }
            if best is None or candidate["Ecross"] < best["Ecross"]:
                best = candidate

# -----------------------------
# Draw arrow over the lowest crossing path
# -----------------------------
if best is not None:
    Qc_best = best["Qc"]
    E_best = best["E_final"]
    Ex_best = best["Ecross"]
    ax.plot(Q_final, E_best, "o", color="blue", markersize=6)
    # Highlight the selected final-state parabola a bit more strongly
    V_best = E_best + 0.5 * Omega_final**2 * (Q - Q_final)**2
    ax.plot(Q, V_best, color="blue", linewidth=3.0, alpha=1.0, zorder=3)

    # Mark the crossing point
    ax.plot(Qc_best, Ex_best, "ko", markersize=7, zorder=6)
    # ax.text(Qc_best + 0.15, Ex_best + 0.08, r"$E_X$", fontsize=FONT_SIZE)

    # Draw the offset barrier arrow over the minimum-crossing path
    draw_visual_offset_barrier_arrow(
        ax,
        Qc=Qc_best,
        Qi=Q_defect,
        Qf=Q_final,
        ei=E_defect,
        ef=E_best,
        ci=ci,
        cf=cf,
        dQ=dQ,
        dist_px=20,
        qpad=0.15,
        color="black",
        lw=3.2,
        arrow_scale=26,
        arrow_pos=0.25,
        arrow_len_px=20,
        round_px=60
    )





plt.tight_layout()
plt.show()

fig.savefig('ElectronicWaveFunctions3.pdf')
fig.savefig('ElectronicWaveFunctions3.png')

==> Figrues/Continuum/ElectronicWaveFunctions4.py <==
import numpy as np
import matplotlib.pyplot as plt



from matplotlib.patches import FancyArrowPatch
from matplotlib.patches import FancyArrowPatch

def offset_curve(x, y, dydx, dist):
    """
    Compute the parallel curve at constant normal distance `dist`
    from y(x).

    Returns
    -------
    x_off, y_off : arrays
        Coordinates of the offset curve.
    """
    norm = np.sqrt(1.0 + dydx**2)
    x_off = x - dist * dydx / norm
    y_off = y + dist / norm
    return x_off, y_off


def bezier_cubic(P0, P1, P2, P3, n=120):
    t = np.linspace(0.0, 1.0, n)[:, None]
    B = ((1 - t) ** 3) * P0 \
        + 3 * ((1 - t) ** 2) * t * P1 \
        + 3 * (1 - t) * (t ** 2) * P2 \
        + (t ** 3) * P3
    return B[:, 0], B[:, 1]
import numpy as np
from matplotlib.patches import FancyArrowPatch

def draw_visual_offset_final_parabola_arrow(
    ax,
    Q_start,
    Q_end,
    Qf,
    ef,
    cf,
    dQ,
    dist_px=20,
    color="black",
    lw=2,
    arrow_scale=26,
    arrow_pos=0.55,
    arrow_len_px=34,
    extra_pad=0.8,
):
    """
    Draw an arrow along a curve visually parallel to the final-state parabola

        V_f(Q) = ef + cf * (Q - dQ)^2

    but clipped such that the shifted curve starts exactly at Q_start
    and ends exactly at Q_end in data coordinates.
    """

    # -------------------------------------------------
    # 1) Sample a wider Q-range than the visible one
    # -------------------------------------------------
    Qmin = min(Q_start, Q_end) - extra_pad
    Qmax = max(Q_start, Q_end) + extra_pad

    Q_path = np.linspace(Qmin, Qmax, 1200)
    V_path = ef + cf * (Q_path - dQ)**2

    # -------------------------------------------------
    # 2) Transform to display coordinates
    # -------------------------------------------------
    pts_disp = ax.transData.transform(np.column_stack([Q_path, V_path]))
    X, Y = pts_disp[:, 0], pts_disp[:, 1]

    # -------------------------------------------------
    # 3) Compute display-space normals
    # -------------------------------------------------
    dX = np.gradient(X)
    dY = np.gradient(Y)
    norm = np.sqrt(dX**2 + dY**2)

    nx = -dY / norm
    ny =  dX / norm

    # make normals point visually upward
    if np.mean(ny) < 0:
        nx = -nx
        ny = -ny

    # -------------------------------------------------
    # 4) Offset curve in display coordinates
    # -------------------------------------------------
    X_off = X + dist_px * nx
    Y_off = Y + dist_px * ny

    # -------------------------------------------------
    # 5) Convert offset curve back to data coordinates
    # -------------------------------------------------
    pts_off_data = ax.transData.inverted().transform(
        np.column_stack([X_off, Y_off])
    )
    Q_off = pts_off_data[:, 0]
    V_off = pts_off_data[:, 1]

    # -------------------------------------------------
    # 6) Sort by Q so we can clip/interpolate cleanly
    # -------------------------------------------------
    idx_sort = np.argsort(Q_off)
    Q_off = Q_off[idx_sort]
    V_off = V_off[idx_sort]

    # remove duplicate Q values if any
    keep = np.ones(len(Q_off), dtype=bool)
    keep[1:] = np.diff(Q_off) > 1e-10
    Q_off = Q_off[keep]
    V_off = V_off[keep]

    # -------------------------------------------------
    # 7) Interpolate exact endpoints at Q_start/Q_end
    # -------------------------------------------------
    Qa = min(Q_start, Q_end)
    Qb = max(Q_start, Q_end)

    if Qa < Q_off[0] or Qb > Q_off[-1]:
        raise ValueError(
            "Offset curve does not cover [Q_start, Q_end]. "
            "Increase extra_pad."
        )

    Va = np.interp(Qa, Q_off, V_off)
    Vb = np.interp(Qb, Q_off, V_off)

    mask = (Q_off > Qa) & (Q_off < Qb)

    Q_clip = np.concatenate([[Qa], Q_off[mask], [Qb]])
    V_clip = np.concatenate([[Va], V_off[mask], [Vb]])

    # restore requested direction
    if Q_end < Q_start:
        Q_clip = Q_clip[::-1]
        V_clip = V_clip[::-1]

    # -------------------------------------------------
    # 8) Transform clipped curve to display coords
    # -------------------------------------------------
    pts_clip_disp = ax.transData.transform(np.column_stack([Q_clip, V_clip]))
    Xc, Yc = pts_clip_disp[:, 0], pts_clip_disp[:, 1]

    # -------------------------------------------------
    # 9) Compute tangent for arrow placement
    # -------------------------------------------------
    dXc = np.gradient(Xc)
    dYc = np.gradient(Yc)
    tn = np.sqrt(dXc**2 + dYc**2)
    tx = dXc / tn
    ty = dYc / tn

    n = len(Xc)
    i_mid = int(np.clip(arrow_pos, 0.05, 0.95) * (n - 1))

    x_mid, y_mid = Xc[i_mid], Yc[i_mid]
    xA = x_mid - 0.5 * arrow_len_px * tx[i_mid]
    yA = y_mid - 0.5 * arrow_len_px * ty[i_mid]
    xB = x_mid + 0.5 * arrow_len_px * tx[i_mid]
    yB = y_mid + 0.5 * arrow_len_px * ty[i_mid]

    dA = (Xc - xA)**2 + (Yc - yA)**2
    dB = (Xc - xB)**2 + (Yc - yB)**2

    iA = np.argmin(dA)
    iB = np.argmin(dB)
    if iA > iB:
        iA, iB = iB, iA

    # -------------------------------------------------
    # 10) Plot curve before and after arrow
    # -------------------------------------------------
    ax.plot(Q_clip[:iA+1], V_clip[:iA+1], color=color, linewidth=lw, zorder=4)
    ax.plot(Q_clip[iB:],   V_clip[iB:],   color=color, linewidth=lw, zorder=4)

    # arrow segment
    arrow_pts = ax.transData.inverted().transform(np.array([[xA, yA], [xB, yB]]))
    (x0, y0), (x1, y1) = arrow_pts

    arrow = FancyArrowPatch(
        posA=(x0, y0),
        posB=(x1, y1),
        arrowstyle="->",
        mutation_scale=arrow_scale,
        linewidth=lw,
        color=color,
        zorder=5,
        shrinkA=0,
        shrinkB=0,
    )
    ax.add_patch(arrow)


def draw_visual_offset_barrier_arrow(ax, Qc, Qi, Qf, ei, ef, ci, cf, dQ,
                                     dist_px=18, qpad=0.25,
                                     color="black", lw=3,
                                     arrow_scale=26,
                                     arrow_pos=0.55,
                                     arrow_len_px=34,
                                     round_px=55):
    """
    Offset curve with:
      - constant visual normal distance to the PES
      - rounded smooth cap replacing the part above the intersection
      - arrow embedded in the flow of the curve

    round_px controls how "wide/rounded" the top bridge is.
    """

    # --- Sample PES branches in data coordinates ---
    Q_left = np.linspace(Qi + qpad, Qc, 500)
    V_left = ei + ci * Q_left**2

    Q_right = np.linspace(Qc, Qf - qpad, 500)
    V_right = ef + cf * (Q_right - dQ)**2

    # --- Transform to display coordinates ---
    pts_left_disp = ax.transData.transform(np.column_stack([Q_left, V_left]))
    pts_right_disp = ax.transData.transform(np.column_stack([Q_right, V_right]))

    Xl, Yl = pts_left_disp[:, 0], pts_left_disp[:, 1]
    Xr, Yr = pts_right_disp[:, 0], pts_right_disp[:, 1]

    # --- Compute display-space normals ---
    dXl = np.gradient(Xl)
    dYl = np.gradient(Yl)
    nl = np.sqrt(dXl**2 + dYl**2)
    nxl = -dYl / nl
    nyl =  dXl / nl

    dXr = np.gradient(Xr)
    dYr = np.gradient(Yr)
    nr = np.sqrt(dXr**2 + dYr**2)
    nxr = -dYr / nr
    nyr =  dXr / nr

    # orient normals visually upward
    if np.mean(nyl) < 0:
        nxl = -nxl
        nyl = -nyl
    if np.mean(nyr) < 0:
        nxr = -nxr
        nyr = -nyr

    # --- Offset branches in display coordinates ---
    Xl_off = Xl + dist_px * nxl
    Yl_off = Yl + dist_px * nyl

    Xr_off = Xr + dist_px * nxr
    Yr_off = Yr + dist_px * nyr

    # --- Intersection height in display coordinates ---
    _, yb = ax.transData.transform([[Qc, ei + ci * Qc**2]])[0]

    # Replace the part of the offset curve that lies above the intersection height
    left_below = np.where(Yl_off <= yb)[0]
    right_below = np.where(Yr_off <= yb)[0]

    iL = left_below[-1]
    iR = right_below[0]

    # Tangency points for the rounded cap
    PL = np.array([Xl_off[iL], Yl_off[iL]])
    PR = np.array([Xr_off[iR], Yr_off[iR]])

    # Tangents of offset branches at the join points
    dXl_off = np.gradient(Xl_off)
    dYl_off = np.gradient(Yl_off)
    tl = np.array([dXl_off[iL], dYl_off[iL]])
    tl = tl / np.linalg.norm(tl)

    dXr_off = np.gradient(Xr_off)
    dYr_off = np.gradient(Yr_off)
    tr = np.array([dXr_off[iR], dYr_off[iR]])
    tr = tr / np.linalg.norm(tr)

    # --- Smooth rounded bridge (radius-like cap) ---
    # A cubic Bezier gives C1 continuity with both branches.
    P1 = PL + round_px * tl
    P2 = PR - round_px * tr

    Xcap, Ycap = bezier_cubic(PL, P1, P2, PR, n=140)

    # --- Assemble full display-space path ---
    Xd = np.concatenate([Xl_off[:iL + 1], Xcap[1:-1], Xr_off[iR:]])
    Yd = np.concatenate([Yl_off[:iL + 1], Ycap[1:-1], Yr_off[iR:]])

    # --- Embed arrow in the flow of the curve ---
    dXd = np.gradient(Xd)
    dYd = np.gradient(Yd)
    tn = np.sqrt(dXd**2 + dYd**2)
    tx = dXd / tn
    ty = dYd / tn

    n = len(Xd)
    i_mid = int(np.clip(arrow_pos, 0.05, 0.95) * (n - 1))

    x_mid, y_mid = Xd[i_mid], Yd[i_mid]
    xA = x_mid - 0.5 * arrow_len_px * tx[i_mid]
    yA = y_mid - 0.5 * arrow_len_px * ty[i_mid]
    xB = x_mid + 0.5 * arrow_len_px * tx[i_mid]
    yB = y_mid + 0.5 * arrow_len_px * ty[i_mid]

    dA = (Xd - xA)**2 + (Yd - yA)**2
    dB = (Xd - xB)**2 + (Yd - yB)**2
    iA = np.argmin(dA)
    iB = np.argmin(dB)
    if iA > iB:
        iA, iB = iB, iA

    # plot before arrow
    pts1_data = ax.transData.inverted().transform(
        np.column_stack([Xd[:iA + 1], Yd[:iA + 1]])
    )
    ax.plot(pts1_data[:, 0], pts1_data[:, 1], color=color, linewidth=lw, zorder=4)

    # plot after arrow
    pts2_data = ax.transData.inverted().transform(
        np.column_stack([Xd[iB:], Yd[iB:]])
    )
    ax.plot(pts2_data[:, 0], pts2_data[:, 1], color=color, linewidth=lw, zorder=4)

    # arrow segment
    arrow_pts = ax.transData.inverted().transform(np.array([[xA, yA], [xB, yB]]))
    (x0, y0), (x1, y1) = arrow_pts
    arrow = FancyArrowPatch(
        posA=(x0, y0),
        posB=(x1, y1),
        arrowstyle='->',
        mutation_scale=arrow_scale,
        linewidth=lw,
        color=color,
        zorder=5,
        shrinkA=0,
        shrinkB=0
    )
    ax.add_patch(arrow)
def draw_energy_annotation(ax, x1, y1, x2, y2, x_annotate,
                           label=None, text_offset=0.05,
                           x_extension=0.15,
                           marker_style='o', marker_size=5):
    """
    Draw a vertical double-arrow with extended horizontal connector lines
    and markers at the original points.

    Parameters:
        ax : matplotlib axis
        x1, y1 : first point
        x2, y2 : second point
        x_annotate : x-position of vertical arrow
        label : optional LaTeX string
        text_offset : horizontal offset for label
        x_extension : how much horizontal lines extend past arrow
        marker_style : matplotlib marker style
        marker_size : size of markers
    """

    # Plot points
    ax.plot(x1, y1, marker=marker_style, color='black', markersize=marker_size)
    ax.plot(x2, y2, marker=marker_style, color='black', markersize=marker_size)

    # Extended horizontal lines
    x_end = x_annotate + x_extension
    ax.plot([x1, x_end], [y1, y1], linestyle='--', color='black', linewidth=1)
    ax.plot([x2, x_end], [y2, y2], linestyle='--', color='black', linewidth=1)

    # Vertical double arrow
    ax.annotate(
        '',
        xy=(x_annotate, y2),
        xytext=(x_annotate, y1),
        arrowprops=dict(arrowstyle='<->', linewidth=1.5, color='black')
    )

    # Label
    if label is not None:
        ax.text(
            x_annotate + text_offset,
            (y1 + y2) / 2,
            label,
            va='center'
        )


def draw_dq_annotation(ax, x1, y1, x2, y2, y_annotate,
                       label=None, text_offset=0.05,
                       y_extension=-0.05,
                       marker_style='o', marker_size=5):
    """
    Draw a horizontal double-arrow between (x1, y_annotate) and (x2, y_annotate),
    with vertical connector lines and markers at the original points.

    Parameters:
        ax : matplotlib axis
        x1, y1 : first point
        x2, y2 : second point
        y_annotate : y-position of horizontal arrow
        label : optional LaTeX string
        text_offset : vertical offset for label
        y_extension : how much vertical lines extend past arrow
        marker_style : matplotlib marker style
        marker_size : size of markers
    """

    # Plot points
    ax.plot(x1, y1, marker=marker_style, color='black',
            markersize=marker_size, zorder=3)
    ax.plot(x2, y2, marker=marker_style, color='black',
            markersize=marker_size, zorder=3)

    # Extended vertical connector lines
    y_end = y_annotate + y_extension
    ax.plot([x1, x1], [y1, y_end], linestyle='--', color='black', linewidth=1)
    ax.plot([x2, x2], [y2, y_end], linestyle='--', color='black', linewidth=1)

    # Horizontal double arrow
    ax.annotate(
        '',
        xy=(x2, y_annotate),
        xytext=(x1, y_annotate),
        arrowprops=dict(arrowstyle='<->', linewidth=1.5, color='black')
    )

    # Label
    if label is not None:
        ax.text(
            (x1 + x2) / 2,
            y_annotate + text_offset,
            label,
            ha='center'
        )


# -----------------------------
# Global font size
# -----------------------------
FONT_SIZE = 24

plt.rcParams.update({
    "font.size": FONT_SIZE,
})
# -----------------------------
# Model parameters
# -----------------------------
# Electron barrier at Si / SiO2 interface:
# conduction-band offset ΔEc ≈ 3.1 eV
V0 = 3.1  # eV

# -----------------------------
# Energies from electronic plot
# -----------------------------
E_band = [-3.2 + 0.6*i for i in range(0, 10)]  # epsilon_f,k
E_defect = 0.0                          # E_T

# -----------------------------
# PES parameters
# -----------------------------
Q_min, Q_max = -7.0, 12
Q = np.linspace(Q_min, Q_max, 2000)

# Defect PES
Q_defect = 0.0
Omega_defect = 0.5

# Final-state PES
Q_final = 4.0
Omega_final = 0.5


Er = 0.5 * Omega_final**2 * (Q_final - Q_defect)**2



# -----------------------------
# Parabolic PES definitions
# -----------------------------
V_defect = E_defect + 0.5 * Omega_defect**2 * (Q - Q_defect)**2

V_final_states = [
    E + 0.5 * Omega_final**2 * (Q - Q_final)**2
    for E in E_band
]

# -----------------------------
# Plot
# -----------------------------
fig, ax = plt.subplots(figsize=(9.0, 8.0))

# Defect PES
ax.plot(
    Q,
    V_defect,
    color="red",
    linewidth=3.0,
    label=r"defect PES",
)

ax.plot(Q_defect, E_defect, "o", color="red", markersize=8)

ax.text(
    Q_min + 0.1,
    E_defect - 0.05,
    r"$E_T$",
    color="red",
    fontsize=FONT_SIZE,
    va="top", ha='left'
)

ax.text(
    Q_max - 0.1,
    E_band[0] + 0.025,
    r"$E_0 = E_\mathrm{C}$",
    color="blue",
    fontsize=FONT_SIZE,
    va="bottom", ha='right'
)

# Saddle-point energy E*
# -----------------------------
E_star = - Er  # choose desired saddle-point energy

ax.hlines(
    E_star,
    Q_min,
    Q_max,
    linestyles="--",
    linewidth=2.5,
    color="black",
    zorder=2,
)

ax.text(
    Q_min + 0.15,
    E_star + 0.03,
    r"$E^\ast$",
    fontsize=FONT_SIZE,
    color="black",
    va="bottom",
    ha="left",
)

# Final-state PES curves
for i, (E, V_f) in enumerate(zip(E_band, V_final_states)):
    ax.plot(
        Q,
        V_f,
        color="blue",
        linewidth=2.0,
        alpha=0.2,
    )

    ax.plot(Q_final, E, "o", color="blue", markersize=6, alpha=0.3,)


    # Horizontal energy line for each final state
    ax.hlines(
        E,
        Q_min,
        Q_max,
        linestyles=":",
        linewidth=1.0,
        color="blue", alpha=0.2,

    )
# Horizontal line for defect level
ax.hlines(
    E_defect,
    Q_min,
    Q_max,
    linestyles="-", linewidth=1,
    color="red",

)
# Horizontal line for defect level
ax.hlines(
    E_band[0],
    Q_min,
    Q_max,
    linestyles="-", linewidth=1,
    color="blue",

)
# Labels
ax.set_title("Parabolic Potential Energy Surfaces")
ax.set_xlabel(r"Configuration coordinate $[\sqrt{\mathrm{u}}\mathrm{\AA}]$")
ax.set_ylabel(r"Potential Energy [eV]")
#
# # Label defect PES
# ax.text(
#     Q_defect,
#     E_defect - 0.25,
#     r"Defect (localized)",
#     color="red",
#     fontsize=FONT_SIZE,
#     ha="center"
# )
#
# # Label continuum PES
# ax.text(
#     Q_final,
#     min(E_band) - 0.25,
#     r"Continuum States",
#     color="blue",
#     fontsize=FONT_SIZE,
#     ha="center"
# )






ax.set_xlim(Q_min, Q_max)
ax.set_ylim(-4.0, 4)


# -----------------------------
# Find the lowest crossing path
# -----------------------------
ci = 0.5 * Omega_defect**2
cf = 0.5 * Omega_final**2
dQ = Q_final

best = None

for E in E_band:
    # Solve:
    # E_defect + ci*(Q - Q_defect)^2 = E + cf*(Q - Q_final)^2
    # Here Q_defect = 0 in your current setup.
    a = ci - cf
    b = -2*ci*Q_defect + 2*cf*Q_final
    c = ci*Q_defect**2 - cf*Q_final**2 + E_defect - E

    if abs(a) < 1e-14:
        # Equal-curvature case -> linear equation
        if abs(b) < 1e-14:
            continue
        roots = [-c / b]
    else:
        roots = np.roots([a, b, c])

    # Keep only real roots
    roots = [r.real for r in roots if np.isreal(r)]

    for Qc in roots:
        Ecross = E_defect + ci * (Qc - Q_defect)**2

        # Optional: prefer the crossing between the minima
        if Q_defect <= Qc <= Q_final:
            candidate = {
                "E_final": E,
                "Qc": Qc,
                "Ecross": Ecross
            }
            if best is None or candidate["Ecross"] < best["Ecross"]:
                best = candidate

# If no crossing between minima was found, fall back to any real crossing
if best is None:
    for E in E_band:
        a = ci - cf
        b = -2*ci*Q_defect + 2*cf*Q_final
        c = ci*Q_defect**2 - cf*Q_final**2 + E_defect - E

        if abs(a) < 1e-14:
            if abs(b) < 1e-14:
                continue
            roots = [-c / b]
        else:
            roots = np.roots([a, b, c])

        roots = [r.real for r in roots if np.isreal(r)]

        for Qc in roots:
            Ecross = E_defect + ci * (Qc - Q_defect)**2
            candidate = {
                "E_final": E,
                "Qc": Qc,
                "Ecross": Ecross
            }
            if best is None or candidate["Ecross"] < best["Ecross"]:
                best = candidate

# -----------------------------
# Draw arrow over the lowest crossing path
# -----------------------------
if best is not None:
    Qc_best = best["Qc"]
    E_best = best["E_final"]
    Ex_best = best["Ecross"]
    ax.plot(Q_final, E_best, "o", color="blue", markersize=6)

    # Highlight the selected final-state parabola a bit more strongly
    V_best = E_best + 0.5 * Omega_final**2 * (Q - Q_final)**2
    ax.plot(Q, V_best, color="blue", linewidth=3.0, alpha=1.0, zorder=3)

    # Mark the crossing point
    ax.plot(Qc_best, Ex_best, "ko", markersize=7, zorder=6)
    # ax.text(Qc_best + 0.15, Ex_best + 0.08, r"$E_X$", fontsize=FONT_SIZE)
    draw_visual_offset_final_parabola_arrow(
        ax,
        Q_start=Q_defect,
        Q_end=Q_final,
        Qf=Q_final,
        ef=E_best,
        cf=cf,
        dQ=Q_final,
        dist_px=15,
        color="black",
        lw=3.2,
        arrow_scale=26,
        arrow_pos=0.65,
        arrow_len_px=20,
        extra_pad=1.0,  # increase if needed
    )


plt.tight_layout()
plt.show()

fig.savefig('ElectronicWaveFunctions4.pdf')
fig.savefig('ElectronicWaveFunctions4.png')

==> Figrues/Continuum/ElectronicWaveFunctions5.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.linalg import eigh_tridiagonal

FONT_SIZE = 22
plt.rcParams.update({"font.size": FONT_SIZE})

# -----------------------------
# Model parameters
# -----------------------------
V0 = 3.1  # eV Si/SiO2 CB offset

x_min, x_max = -10, 6
n_points = 20000
x = np.linspace(-40, x_max, n_points)

requested_energies = [0.4 * i for i in range(0, 6)]

m_eff = 0.26
hbar2_over_2m0 = 0.0380998  # eV nm^2

# Defect parameters
x_defect = 2.2
sigma_defect = 0.2
ET = 3.5
defect_amp = 0.6

# -----------------------------
# Bent conduction-band profile
# -----------------------------
def conduction_band_profile(
    x,
    V0=3.1,
    Ec_bulk_Si=0.0,
    bend_Si=-0.45,
    lambda_Si=3.0,
    F_ox=0.10
):
    x = np.atleast_1d(x)
    V = np.zeros_like(x)

    V_si = Ec_bulk_Si + bend_Si * np.exp(x / lambda_Si)

    Ec_ox_interface = Ec_bulk_Si + bend_Si + V0
    V_ox = Ec_ox_interface - F_ox * x

    V[x < 0] = V_si[x < 0]
    V[x >= 0] = V_ox[x >= 0]

    return V

V = conduction_band_profile(x)

E_defect = conduction_band_profile(x_defect)[0] - ET

# -----------------------------
# Numerical Schrödinger solver
# -----------------------------
def solve_1d_states(x, V, m_eff=0.26, n_states=120):
    dx = x[1] - x[0]
    coeff = hbar2_over_2m0 / m_eff
    t = coeff / dx**2

    main_diag = V[1:-1] + 2 * t
    off_diag = -t * np.ones(len(main_diag) - 1)

    E, psi_inner = eigh_tridiagonal(
        main_diag,
        off_diag,
        select="i",
        select_range=(0, n_states - 1)
    )

    psi = np.zeros((len(E), len(x)))
    psi[:, 1:-1] = psi_inner.T

    for i in range(len(E)):
        psi[i] /= np.sqrt(np.trapz(np.abs(psi[i])**2, x))

    return E, psi

E_num, psi_num = solve_1d_states(x, V, m_eff=m_eff, n_states=80)

# -----------------------------
# Flip actual coordinate/data: x -> -x
# -----------------------------
x = -x
x_min, x_max = -x_max, -x_min
x_defect = -x_defect

# Keep x increasing after flip
order = np.argsort(x)
x = x[order]
V = V[order]
psi_num = psi_num[:, order]

# -----------------------------
# Select states closest to requested energies
# relative to the lowest-energy numerical state
# -----------------------------
E0 = E_num[0]

selected = []
for E_req_rel in requested_energies:
    idx = np.argmin(np.abs((E_num - E0) - E_req_rel))
    selected.append((E_req_rel, idx))

seen = set()
selected_unique = []
for E_req_rel, idx in selected:
    if idx not in seen:
        selected_unique.append((E_req_rel, idx))
        seen.add(idx)

selected_indices = [idx for _, idx in selected_unique]

E_plot_abs = E_num[selected_indices]
E_plot_rel = E_plot_abs - E0
psi_plot = psi_num[selected_indices]

# -----------------------------
# Print selected energies
# -----------------------------
print("\nSelected numerical energies:")
print("plot_i  state_idx  requested_rel[eV]  selected_rel[eV]  selected_abs[eV]")

for plot_i, (E_req_rel, idx) in enumerate(selected_unique):
    E_abs = E_num[idx]
    E_rel = E_abs - E0

    print(
        f"{plot_i:6d}  "
        f"{idx:9d}  "
        f"{E_req_rel:17.4f}  "
        f"{E_rel:16.6f}  "
        f"{E_abs:16.6f}"
    )

print(f"\nLowest numerical energy E0 = {E0:.6f} eV")

# -----------------------------
# Localized defect Gaussian
# -----------------------------
psi_defect = np.exp(-0.5 * ((x - x_defect) / sigma_defect) ** 2)
psi_defect /= np.max(np.abs(psi_defect))

# -----------------------------
# Plot
# -----------------------------
fig, ax = plt.subplots(figsize=(9.0, 8.0))

ax.plot(x, V, color="blue", linewidth=2.5, label=r"$V(x)$")
ax.fill_between(x, -3, V, alpha=0.1, color="grey")

ax.axvline(0, color="black", linestyle="--", linewidth=1)

amp = 0.13

for i, (E_abs, E_rel, psi) in enumerate(zip(E_plot_abs, E_plot_rel, psi_plot)):
    y = np.real(psi)
    y /= np.max(np.abs(y))

    tail_region = (x < 0) & (x > x_defect - 1.0)
    tail_sign = np.sum(y[tail_region])

    if tail_sign < 0:
        y *= -1

    ax.plot(x, E_abs + amp * y, linewidth=1.6, color="blue")
    ax.hlines(E_abs, x_min, x_max, linestyle=":", linewidth=1.0, color="blue")

    ax.text(
        -0.1,
        E_abs,
        rf"$\varepsilon_{{f,{i}}}$",
        fontsize=FONT_SIZE,
        color="blue",
        va="top",
        ha="right"
    )

# -----------------------------
# Restrict Gaussian to ±5σ
# -----------------------------
mask = np.abs(x - x_defect) <= 5 * sigma_defect
x_local = x[mask]
psi_local = psi_defect[mask]

ax.plot(
    x_local,
    E_defect + defect_amp * psi_local,
    color="red",
    linewidth=2.0,
)

ax.fill_between(
    x_local,
    E_defect,
    E_defect + defect_amp * psi_local,
    color="red",
    alpha=0.22
)

ax.axhline(E0, color="blue", linestyle=":", linewidth=1)
ax.axhline(E_defect, color="red", linestyle=":", linewidth=1)
ax.axvline(x_defect, color="red", linestyle=":", linewidth=1)

ax.text(
    x_defect + 0.15,
    E_defect - 0.5,
    r"$x_T$",
    color="red",
    fontsize=FONT_SIZE,
    ha="left"
)

ax.text(
    x_defect - 2.2,
    E_defect - 0.05,
    r"$E_T$",
    color="red",
    fontsize=FONT_SIZE,
    va="top"
)

ax.text(
    x[0] + 0.1,
    V[0] + 0.1,
    r"$\mathrm{CB}$",
    color="blue",
    fontsize=FONT_SIZE,
    va="bottom",
    ha="left"
)

# -----------------------------
# Small top arrows labeling regions
# -----------------------------
y_arrow = 2.82

ax.annotate(
    r"$\mathrm{SiO_2}$",
    xy=(-4.0, y_arrow),
    xytext=(-1.0, y_arrow),
    arrowprops=dict(arrowstyle="->", linewidth=1.5, color="black"),
    fontsize=FONT_SIZE,
    color="black",
    ha="center",
    va="center"
)

ax.annotate(
    r"$\mathrm{Si}$",
    xy=(4.0 - 0.35, y_arrow),
    xytext=(1.0 - 0.35, y_arrow),
    arrowprops=dict(arrowstyle="->", linewidth=1.5, color="black"),
    fontsize=FONT_SIZE,
    color="black",
    ha="center",
    va="center"
)

ax.set_title("Electronic Defect Wave-functions")
ax.set_xlabel(r"Position [nm]")
ax.set_ylabel("Energy [eV]")

ax.set_xlim(x_min, x_max)
ax.set_ylim(-1.75, 3.0)

plt.tight_layout()
plt.show()

fig.savefig("ElectronicWaveFunctions5.pdf")
fig.savefig("ElectronicWaveFunctions5.png", dpi=300)

print("E_defect = ", E_defect)
print(
    "energies = ",
    [float(E_num[idx]) for plot_i, (E_req_rel, idx) in enumerate(selected_unique)]
)

==> Figrues/ElectronicWaveFunctions3.py <==
import numpy as np
import matplotlib.pyplot as plt



from matplotlib.patches import FancyArrowPatch
from matplotlib.patches import FancyArrowPatch

def offset_curve(x, y, dydx, dist):
    """
    Compute the parallel curve at constant normal distance `dist`
    from y(x).

    Returns
    -------
    x_off, y_off : arrays
        Coordinates of the offset curve.
    """
    norm = np.sqrt(1.0 + dydx**2)
    x_off = x - dist * dydx / norm
    y_off = y + dist / norm
    return x_off, y_off


def bezier_cubic(P0, P1, P2, P3, n=120):
    t = np.linspace(0.0, 1.0, n)[:, None]
    B = ((1 - t) ** 3) * P0 \
        + 3 * ((1 - t) ** 2) * t * P1 \
        + 3 * (1 - t) * (t ** 2) * P2 \
        + (t ** 3) * P3
    return B[:, 0], B[:, 1]


def draw_visual_offset_barrier_arrow(ax, Qc, Qi, Qf, ei, ef, ci, cf, dQ,
                                     dist_px=18, qpad=0.25,
                                     color="black", lw=2,
                                     arrow_scale=26,
                                     arrow_pos=0.55,
                                     arrow_len_px=34,
                                     round_px=55):
    """
    Offset curve with:
      - constant visual normal distance to the PES
      - rounded smooth cap replacing the part above the intersection
      - arrow embedded in the flow of the curve

    round_px controls how "wide/rounded" the top bridge is.
    """

    # --- Sample PES branches in data coordinates ---
    Q_left = np.linspace(Qi + qpad, Qc, 500)
    V_left = ei + ci * Q_left**2

    Q_right = np.linspace(Qc, Qf - qpad, 500)
    V_right = ef + cf * (Q_right - dQ)**2

    # --- Transform to display coordinates ---
    pts_left_disp = ax.transData.transform(np.column_stack([Q_left, V_left]))
    pts_right_disp = ax.transData.transform(np.column_stack([Q_right, V_right]))

    Xl, Yl = pts_left_disp[:, 0], pts_left_disp[:, 1]
    Xr, Yr = pts_right_disp[:, 0], pts_right_disp[:, 1]

    # --- Compute display-space normals ---
    dXl = np.gradient(Xl)
    dYl = np.gradient(Yl)
    nl = np.sqrt(dXl**2 + dYl**2)
    nxl = -dYl / nl
    nyl =  dXl / nl

    dXr = np.gradient(Xr)
    dYr = np.gradient(Yr)
    nr = np.sqrt(dXr**2 + dYr**2)
    nxr = -dYr / nr
    nyr =  dXr / nr

    # orient normals visually upward
    if np.mean(nyl) < 0:
        nxl = -nxl
        nyl = -nyl
    if np.mean(nyr) < 0:
        nxr = -nxr
        nyr = -nyr

    # --- Offset branches in display coordinates ---
    Xl_off = Xl + dist_px * nxl
    Yl_off = Yl + dist_px * nyl

    Xr_off = Xr + dist_px * nxr
    Yr_off = Yr + dist_px * nyr

    # --- Intersection height in display coordinates ---
    _, yb = ax.transData.transform([[Qc, ei + ci * Qc**2]])[0]

    # Replace the part of the offset curve that lies above the intersection height
    left_below = np.where(Yl_off <= yb)[0]
    right_below = np.where(Yr_off <= yb)[0]

    iL = left_below[-1]
    iR = right_below[0]

    # Tangency points for the rounded cap
    PL = np.array([Xl_off[iL], Yl_off[iL]])
    PR = np.array([Xr_off[iR], Yr_off[iR]])

    # Tangents of offset branches at the join points
    dXl_off = np.gradient(Xl_off)
    dYl_off = np.gradient(Yl_off)
    tl = np.array([dXl_off[iL], dYl_off[iL]])
    tl = tl / np.linalg.norm(tl)

    dXr_off = np.gradient(Xr_off)
    dYr_off = np.gradient(Yr_off)
    tr = np.array([dXr_off[iR], dYr_off[iR]])
    tr = tr / np.linalg.norm(tr)

    # --- Smooth rounded bridge (radius-like cap) ---
    # A cubic Bezier gives C1 continuity with both branches.
    P1 = PL + round_px * tl
    P2 = PR - round_px * tr

    Xcap, Ycap = bezier_cubic(PL, P1, P2, PR, n=140)

    # --- Assemble full display-space path ---
    Xd = np.concatenate([Xl_off[:iL + 1], Xcap[1:-1], Xr_off[iR:]])
    Yd = np.concatenate([Yl_off[:iL + 1], Ycap[1:-1], Yr_off[iR:]])

    # --- Embed arrow in the flow of the curve ---
    dXd = np.gradient(Xd)
    dYd = np.gradient(Yd)
    tn = np.sqrt(dXd**2 + dYd**2)
    tx = dXd / tn
    ty = dYd / tn

    n = len(Xd)
    i_mid = int(np.clip(arrow_pos, 0.05, 0.95) * (n - 1))

    x_mid, y_mid = Xd[i_mid], Yd[i_mid]
    xA = x_mid - 0.5 * arrow_len_px * tx[i_mid]
    yA = y_mid - 0.5 * arrow_len_px * ty[i_mid]
    xB = x_mid + 0.5 * arrow_len_px * tx[i_mid]
    yB = y_mid + 0.5 * arrow_len_px * ty[i_mid]

    dA = (Xd - xA)**2 + (Yd - yA)**2
    dB = (Xd - xB)**2 + (Yd - yB)**2
    iA = np.argmin(dA)
    iB = np.argmin(dB)
    if iA > iB:
        iA, iB = iB, iA

    # plot before arrow
    pts1_data = ax.transData.inverted().transform(
        np.column_stack([Xd[:iA + 1], Yd[:iA + 1]])
    )
    ax.plot(pts1_data[:, 0], pts1_data[:, 1], color=color, linewidth=lw, zorder=4)

    # plot after arrow
    pts2_data = ax.transData.inverted().transform(
        np.column_stack([Xd[iB:], Yd[iB:]])
    )
    ax.plot(pts2_data[:, 0], pts2_data[:, 1], color=color, linewidth=lw, zorder=4)

    # arrow segment
    arrow_pts = ax.transData.inverted().transform(np.array([[xA, yA], [xB, yB]]))
    (x0, y0), (x1, y1) = arrow_pts
    arrow = FancyArrowPatch(
        posA=(x0, y0),
        posB=(x1, y1),
        arrowstyle='->',
        mutation_scale=arrow_scale,
        linewidth=lw,
        color=color,
        zorder=5,
        shrinkA=0,
        shrinkB=0
    )
    ax.add_patch(arrow)
def draw_energy_annotation(ax, x1, y1, x2, y2, x_annotate,
                           label=None, text_offset=0.05,
                           x_extension=0.15,
                           marker_style='o', marker_size=5):
    """
    Draw a vertical double-arrow with extended horizontal connector lines
    and markers at the original points.

    Parameters:
        ax : matplotlib axis
        x1, y1 : first point
        x2, y2 : second point
        x_annotate : x-position of vertical arrow
        label : optional LaTeX string
        text_offset : horizontal offset for label
        x_extension : how much horizontal lines extend past arrow
        marker_style : matplotlib marker style
        marker_size : size of markers
    """

    # Plot points
    ax.plot(x1, y1, marker=marker_style, color='black', markersize=marker_size)
    ax.plot(x2, y2, marker=marker_style, color='black', markersize=marker_size)

    # Extended horizontal lines
    x_end = x_annotate + x_extension
    ax.plot([x1, x_end], [y1, y1], linestyle='--', color='black', linewidth=1)
    ax.plot([x2, x_end], [y2, y2], linestyle='--', color='black', linewidth=1)

    # Vertical double arrow
    ax.annotate(
        '',
        xy=(x_annotate, y2),
        xytext=(x_annotate, y1),
        arrowprops=dict(arrowstyle='<->', linewidth=1.5, color='black')
    )

    # Label
    if label is not None:
        ax.text(
            x_annotate + text_offset,
            (y1 + y2) / 2,
            label,
            va='center'
        )


def draw_dq_annotation(ax, x1, y1, x2, y2, y_annotate,
                       label=None, text_offset=0.05,
                       y_extension=-0.05,
                       marker_style='o', marker_size=5):
    """
    Draw a horizontal double-arrow between (x1, y_annotate) and (x2, y_annotate),
    with vertical connector lines and markers at the original points.

    Parameters:
        ax : matplotlib axis
        x1, y1 : first point
        x2, y2 : second point
        y_annotate : y-position of horizontal arrow
        label : optional LaTeX string
        text_offset : vertical offset for label
        y_extension : how much vertical lines extend past arrow
        marker_style : matplotlib marker style
        marker_size : size of markers
    """

    # Plot points
    ax.plot(x1, y1, marker=marker_style, color='black',
            markersize=marker_size, zorder=3)
    ax.plot(x2, y2, marker=marker_style, color='black',
            markersize=marker_size, zorder=3)

    # Extended vertical connector lines
    y_end = y_annotate + y_extension
    ax.plot([x1, x1], [y1, y_end], linestyle='--', color='black', linewidth=1)
    ax.plot([x2, x2], [y2, y_end], linestyle='--', color='black', linewidth=1)

    # Horizontal double arrow
    ax.annotate(
        '',
        xy=(x2, y_annotate),
        xytext=(x1, y_annotate),
        arrowprops=dict(arrowstyle='<->', linewidth=1.5, color='black')
    )

    # Label
    if label is not None:
        ax.text(
            (x1 + x2) / 2,
            y_annotate + text_offset,
            label,
            ha='center'
        )


# -----------------------------
# Global font size
# -----------------------------
FONT_SIZE = 24

plt.rcParams.update({
    "font.size": FONT_SIZE,
})
# -----------------------------
# Model parameters
# -----------------------------
# Electron barrier at Si / SiO2 interface:
# conduction-band offset ΔEc ≈ 3.1 eV
V0 = 3.1  # eV

# -----------------------------
# Energies from electronic plot
# -----------------------------
E_band = [0.5 + 0.6*i for i in range(0, 6)]  # epsilon_f,k
E_defect = 0.0                          # E_T

# -----------------------------
# PES parameters
# -----------------------------
Q_min, Q_max = -7.0, 12
Q = np.linspace(Q_min, Q_max, 2000)

# Defect PES
Q_defect = 0.0
Omega_defect = 0.5

# Final-state PES
Q_final = 4.0
Omega_final = 0.5


Er = 0.5 * Omega_final**2 * (Q_final - Q_defect)**2



# -----------------------------
# Parabolic PES definitions
# -----------------------------
V_defect = E_defect + 0.5 * Omega_defect**2 * (Q - Q_defect)**2

V_final_states = [
    E + 0.5 * Omega_final**2 * (Q - Q_final)**2
    for E in E_band
]

# -----------------------------
# Plot
# -----------------------------
fig, ax = plt.subplots(figsize=(9.0, 8.0))

# Defect PES
ax.plot(
    Q,
    V_defect,
    color="red",
    linewidth=3.0,
    label=r"defect PES",
)

ax.plot(Q_defect, E_defect, "o", color="red", markersize=8)

ax.text(
    Q_min + 0.1,
    E_defect - 0.05,
    r"$E_T$",
    color="red",
    fontsize=FONT_SIZE,
    va="top", ha='left'
)

ax.text(
    Q_max - 0.1,
    E_band[0] + 0.025,
    r"$E_0 = E_\mathrm{C}$",
    color="blue",
    fontsize=FONT_SIZE,
    va="bottom", ha='right'
)

# Saddle-point energy E*
# -----------------------------
E_star = - Er  # choose desired saddle-point energy

ax.hlines(
    E_star,
    Q_min,
    Q_max,
    linestyles="--",
    linewidth=2.5,
    color="black",
    zorder=2,
)

ax.text(
    Q_min + 0.15,
    E_star + 0.03,
    r"$E^\ast$",
    fontsize=FONT_SIZE,
    color="black",
    va="bottom",
    ha="left",
)


# Final-state PES curves
for i, (E, V_f) in enumerate(zip(E_band, V_final_states)):
    ax.plot(
        Q,
        V_f,
        color="blue",
        linewidth=2.0,
        alpha=0.3
    )

    ax.plot(Q_final, E, "o", color="blue", markersize=6, alpha=0.3)


    # Horizontal energy line for each final state
    ax.hlines(
        E,
        Q_min,
        Q_max,
        linestyles=":",
        linewidth=1.0,
        color="blue", alpha=0.2,

    )
# Horizontal line for defect level
ax.hlines(
    E_defect,
    Q_min,
    Q_max,
    linestyles="-", linewidth=1,
    color="red",

)
# Horizontal line for defect level
ax.hlines(
    E_band[0],
    Q_min,
    Q_max,
    linestyles="-", linewidth=1,
    color="blue",

)
# Labels
ax.set_title("Parabolic Potential Energy Surfaces")
ax.set_xlabel(r"Configuration coordinate $[\sqrt{\mathrm{u}}\mathrm{\AA}]$")
ax.set_ylabel(r"Potential Energy [eV]")



ax.set_xlim(Q_min, Q_max)
ax.set_ylim(-4.0, 4)


# -----------------------------
# Find the lowest crossing path
# -----------------------------
ci = 0.5 * Omega_defect**2
cf = 0.5 * Omega_final**2
dQ = Q_final

best = None

for E in E_band:
    # Solve:
    # E_defect + ci*(Q - Q_defect)^2 = E + cf*(Q - Q_final)^2
    # Here Q_defect = 0 in your current setup.
    a = ci - cf
    b = -2*ci*Q_defect + 2*cf*Q_final
    c = ci*Q_defect**2 - cf*Q_final**2 + E_defect - E

    if abs(a) < 1e-14:
        # Equal-curvature case -> linear equation
        if abs(b) < 1e-14:
            continue
        roots = [-c / b]
    else:
        roots = np.roots([a, b, c])

    # Keep only real roots
    roots = [r.real for r in roots if np.isreal(r)]

    for Qc in roots:
        Ecross = E_defect + ci * (Qc - Q_defect)**2

        # Optional: prefer the crossing between the minima
        if Q_defect <= Qc <= Q_final:
            candidate = {
                "E_final": E,
                "Qc": Qc,
                "Ecross": Ecross
            }
            if best is None or candidate["Ecross"] < best["Ecross"]:
                best = candidate

# If no crossing between minima was found, fall back to any real crossing
if best is None:
    for E in E_band:
        a = ci - cf
        b = -2*ci*Q_defect + 2*cf*Q_final
        c = ci*Q_defect**2 - cf*Q_final**2 + E_defect - E

        if abs(a) < 1e-14:
            if abs(b) < 1e-14:
                continue
            roots = [-c / b]
        else:
            roots = np.roots([a, b, c])

        roots = [r.real for r in roots if np.isreal(r)]

        for Qc in roots:
            Ecross = E_defect + ci * (Qc - Q_defect)**2
            candidate = {
                "E_final": E,
                "Qc": Qc,
                "Ecross": Ecross
            }
            if best is None or candidate["Ecross"] < best["Ecross"]:
                best = candidate

# -----------------------------
# Draw arrow over the lowest crossing path
# -----------------------------
if best is not None:
    Qc_best = best["Qc"]
    E_best = best["E_final"]
    Ex_best = best["Ecross"]
    ax.plot(Q_final, E_best, "o", color="blue", markersize=6)
    # Highlight the selected final-state parabola a bit more strongly
    V_best = E_best + 0.5 * Omega_final**2 * (Q - Q_final)**2
    ax.plot(Q, V_best, color="blue", linewidth=3.0, alpha=1.0, zorder=3)

    # Mark the crossing point
    ax.plot(Qc_best, Ex_best, "ko", markersize=7, zorder=6)
    # ax.text(Qc_best + 0.15, Ex_best + 0.08, r"$E_X$", fontsize=FONT_SIZE)

    # Draw the offset barrier arrow over the minimum-crossing path
    draw_visual_offset_barrier_arrow(
        ax,
        Qc=Qc_best,
        Qi=Q_defect,
        Qf=Q_final,
        ei=E_defect,
        ef=E_best,
        ci=ci,
        cf=cf,
        dQ=dQ,
        dist_px=20,
        qpad=0.15,
        color="black",
        lw=3.2,
        arrow_scale=26,
        arrow_pos=0.25,
        arrow_len_px=20,
        round_px=60
    )





plt.tight_layout()
plt.show()

fig.savefig('ElectronicWaveFunctions3.pdf')
fig.savefig('ElectronicWaveFunctions3.png')

==> Figrues/ElectronicWaveFunctions4.py <==
import numpy as np
import matplotlib.pyplot as plt



from matplotlib.patches import FancyArrowPatch
from matplotlib.patches import FancyArrowPatch

def offset_curve(x, y, dydx, dist):
    """
    Compute the parallel curve at constant normal distance `dist`
    from y(x).

    Returns
    -------
    x_off, y_off : arrays
        Coordinates of the offset curve.
    """
    norm = np.sqrt(1.0 + dydx**2)
    x_off = x - dist * dydx / norm
    y_off = y + dist / norm
    return x_off, y_off


def bezier_cubic(P0, P1, P2, P3, n=120):
    t = np.linspace(0.0, 1.0, n)[:, None]
    B = ((1 - t) ** 3) * P0 \
        + 3 * ((1 - t) ** 2) * t * P1 \
        + 3 * (1 - t) * (t ** 2) * P2 \
        + (t ** 3) * P3
    return B[:, 0], B[:, 1]
import numpy as np
from matplotlib.patches import FancyArrowPatch

def draw_visual_offset_final_parabola_arrow(
    ax,
    Q_start,
    Q_end,
    Qf,
    ef,
    cf,
    dQ,
    dist_px=20,
    color="black",
    lw=2,
    arrow_scale=26,
    arrow_pos=0.55,
    arrow_len_px=34,
    extra_pad=0.8,
):
    """
    Draw an arrow along a curve visually parallel to the final-state parabola

        V_f(Q) = ef + cf * (Q - dQ)^2

    but clipped such that the shifted curve starts exactly at Q_start
    and ends exactly at Q_end in data coordinates.
    """

    # -------------------------------------------------
    # 1) Sample a wider Q-range than the visible one
    # -------------------------------------------------
    Qmin = min(Q_start, Q_end) - extra_pad
    Qmax = max(Q_start, Q_end) + extra_pad

    Q_path = np.linspace(Qmin, Qmax, 1200)
    V_path = ef + cf * (Q_path - dQ)**2

    # -------------------------------------------------
    # 2) Transform to display coordinates
    # -------------------------------------------------
    pts_disp = ax.transData.transform(np.column_stack([Q_path, V_path]))
    X, Y = pts_disp[:, 0], pts_disp[:, 1]

    # -------------------------------------------------
    # 3) Compute display-space normals
    # -------------------------------------------------
    dX = np.gradient(X)
    dY = np.gradient(Y)
    norm = np.sqrt(dX**2 + dY**2)

    nx = -dY / norm
    ny =  dX / norm

    # make normals point visually upward
    if np.mean(ny) < 0:
        nx = -nx
        ny = -ny

    # -------------------------------------------------
    # 4) Offset curve in display coordinates
    # -------------------------------------------------
    X_off = X + dist_px * nx
    Y_off = Y + dist_px * ny

    # -------------------------------------------------
    # 5) Convert offset curve back to data coordinates
    # -------------------------------------------------
    pts_off_data = ax.transData.inverted().transform(
        np.column_stack([X_off, Y_off])
    )
    Q_off = pts_off_data[:, 0]
    V_off = pts_off_data[:, 1]

    # -------------------------------------------------
    # 6) Sort by Q so we can clip/interpolate cleanly
    # -------------------------------------------------
    idx_sort = np.argsort(Q_off)
    Q_off = Q_off[idx_sort]
    V_off = V_off[idx_sort]

    # remove duplicate Q values if any
    keep = np.ones(len(Q_off), dtype=bool)
    keep[1:] = np.diff(Q_off) > 1e-10
    Q_off = Q_off[keep]
    V_off = V_off[keep]

    # -------------------------------------------------
    # 7) Interpolate exact endpoints at Q_start/Q_end
    # -------------------------------------------------
    Qa = min(Q_start, Q_end)
    Qb = max(Q_start, Q_end)

    if Qa < Q_off[0] or Qb > Q_off[-1]:
        raise ValueError(
            "Offset curve does not cover [Q_start, Q_end]. "
            "Increase extra_pad."
        )

    Va = np.interp(Qa, Q_off, V_off)
    Vb = np.interp(Qb, Q_off, V_off)

    mask = (Q_off > Qa) & (Q_off < Qb)

    Q_clip = np.concatenate([[Qa], Q_off[mask], [Qb]])
    V_clip = np.concatenate([[Va], V_off[mask], [Vb]])

    # restore requested direction
    if Q_end < Q_start:
        Q_clip = Q_clip[::-1]
        V_clip = V_clip[::-1]

    # -------------------------------------------------
    # 8) Transform clipped curve to display coords
    # -------------------------------------------------
    pts_clip_disp = ax.transData.transform(np.column_stack([Q_clip, V_clip]))
    Xc, Yc = pts_clip_disp[:, 0], pts_clip_disp[:, 1]

    # -------------------------------------------------
    # 9) Compute tangent for arrow placement
    # -------------------------------------------------
    dXc = np.gradient(Xc)
    dYc = np.gradient(Yc)
    tn = np.sqrt(dXc**2 + dYc**2)
    tx = dXc / tn
    ty = dYc / tn

    n = len(Xc)
    i_mid = int(np.clip(arrow_pos, 0.05, 0.95) * (n - 1))

    x_mid, y_mid = Xc[i_mid], Yc[i_mid]
    xA = x_mid - 0.5 * arrow_len_px * tx[i_mid]
    yA = y_mid - 0.5 * arrow_len_px * ty[i_mid]
    xB = x_mid + 0.5 * arrow_len_px * tx[i_mid]
    yB = y_mid + 0.5 * arrow_len_px * ty[i_mid]

    dA = (Xc - xA)**2 + (Yc - yA)**2
    dB = (Xc - xB)**2 + (Yc - yB)**2

    iA = np.argmin(dA)
    iB = np.argmin(dB)
    if iA > iB:
        iA, iB = iB, iA

    # -------------------------------------------------
    # 10) Plot curve before and after arrow
    # -------------------------------------------------
    ax.plot(Q_clip[:iA+1], V_clip[:iA+1], color=color, linewidth=lw, zorder=4)
    ax.plot(Q_clip[iB:],   V_clip[iB:],   color=color, linewidth=lw, zorder=4)

    # arrow segment
    arrow_pts = ax.transData.inverted().transform(np.array([[xA, yA], [xB, yB]]))
    (x0, y0), (x1, y1) = arrow_pts

    arrow = FancyArrowPatch(
        posA=(x0, y0),
        posB=(x1, y1),
        arrowstyle="->",
        mutation_scale=arrow_scale,
        linewidth=lw,
        color=color,
        zorder=5,
        shrinkA=0,
        shrinkB=0,
    )
    ax.add_patch(arrow)


def draw_visual_offset_barrier_arrow(ax, Qc, Qi, Qf, ei, ef, ci, cf, dQ,
                                     dist_px=18, qpad=0.25,
                                     color="black", lw=3,
                                     arrow_scale=26,
                                     arrow_pos=0.55,
                                     arrow_len_px=34,
                                     round_px=55):
    """
    Offset curve with:
      - constant visual normal distance to the PES
      - rounded smooth cap replacing the part above the intersection
      - arrow embedded in the flow of the curve

    round_px controls how "wide/rounded" the top bridge is.
    """

    # --- Sample PES branches in data coordinates ---
    Q_left = np.linspace(Qi + qpad, Qc, 500)
    V_left = ei + ci * Q_left**2

    Q_right = np.linspace(Qc, Qf - qpad, 500)
    V_right = ef + cf * (Q_right - dQ)**2

    # --- Transform to display coordinates ---
    pts_left_disp = ax.transData.transform(np.column_stack([Q_left, V_left]))
    pts_right_disp = ax.transData.transform(np.column_stack([Q_right, V_right]))

    Xl, Yl = pts_left_disp[:, 0], pts_left_disp[:, 1]
    Xr, Yr = pts_right_disp[:, 0], pts_right_disp[:, 1]

    # --- Compute display-space normals ---
    dXl = np.gradient(Xl)
    dYl = np.gradient(Yl)
    nl = np.sqrt(dXl**2 + dYl**2)
    nxl = -dYl / nl
    nyl =  dXl / nl

    dXr = np.gradient(Xr)
    dYr = np.gradient(Yr)
    nr = np.sqrt(dXr**2 + dYr**2)
    nxr = -dYr / nr
    nyr =  dXr / nr

    # orient normals visually upward
    if np.mean(nyl) < 0:
        nxl = -nxl
        nyl = -nyl
    if np.mean(nyr) < 0:
        nxr = -nxr
        nyr = -nyr

    # --- Offset branches in display coordinates ---
    Xl_off = Xl + dist_px * nxl
    Yl_off = Yl + dist_px * nyl

    Xr_off = Xr + dist_px * nxr
    Yr_off = Yr + dist_px * nyr

    # --- Intersection height in display coordinates ---
    _, yb = ax.transData.transform([[Qc, ei + ci * Qc**2]])[0]

    # Replace the part of the offset curve that lies above the intersection height
    left_below = np.where(Yl_off <= yb)[0]
    right_below = np.where(Yr_off <= yb)[0]

    iL = left_below[-1]
    iR = right_below[0]

    # Tangency points for the rounded cap
    PL = np.array([Xl_off[iL], Yl_off[iL]])
    PR = np.array([Xr_off[iR], Yr_off[iR]])

    # Tangents of offset branches at the join points
    dXl_off = np.gradient(Xl_off)
    dYl_off = np.gradient(Yl_off)
    tl = np.array([dXl_off[iL], dYl_off[iL]])
    tl = tl / np.linalg.norm(tl)

    dXr_off = np.gradient(Xr_off)
    dYr_off = np.gradient(Yr_off)
    tr = np.array([dXr_off[iR], dYr_off[iR]])
    tr = tr / np.linalg.norm(tr)

    # --- Smooth rounded bridge (radius-like cap) ---
    # A cubic Bezier gives C1 continuity with both branches.
    P1 = PL + round_px * tl
    P2 = PR - round_px * tr

    Xcap, Ycap = bezier_cubic(PL, P1, P2, PR, n=140)

    # --- Assemble full display-space path ---
    Xd = np.concatenate([Xl_off[:iL + 1], Xcap[1:-1], Xr_off[iR:]])
    Yd = np.concatenate([Yl_off[:iL + 1], Ycap[1:-1], Yr_off[iR:]])

    # --- Embed arrow in the flow of the curve ---
    dXd = np.gradient(Xd)
    dYd = np.gradient(Yd)
    tn = np.sqrt(dXd**2 + dYd**2)
    tx = dXd / tn
    ty = dYd / tn

    n = len(Xd)
    i_mid = int(np.clip(arrow_pos, 0.05, 0.95) * (n - 1))

    x_mid, y_mid = Xd[i_mid], Yd[i_mid]
    xA = x_mid - 0.5 * arrow_len_px * tx[i_mid]
    yA = y_mid - 0.5 * arrow_len_px * ty[i_mid]
    xB = x_mid + 0.5 * arrow_len_px * tx[i_mid]
    yB = y_mid + 0.5 * arrow_len_px * ty[i_mid]

    dA = (Xd - xA)**2 + (Yd - yA)**2
    dB = (Xd - xB)**2 + (Yd - yB)**2
    iA = np.argmin(dA)
    iB = np.argmin(dB)
    if iA > iB:
        iA, iB = iB, iA

    # plot before arrow
    pts1_data = ax.transData.inverted().transform(
        np.column_stack([Xd[:iA + 1], Yd[:iA + 1]])
    )
    ax.plot(pts1_data[:, 0], pts1_data[:, 1], color=color, linewidth=lw, zorder=4)

    # plot after arrow
    pts2_data = ax.transData.inverted().transform(
        np.column_stack([Xd[iB:], Yd[iB:]])
    )
    ax.plot(pts2_data[:, 0], pts2_data[:, 1], color=color, linewidth=lw, zorder=4)

    # arrow segment
    arrow_pts = ax.transData.inverted().transform(np.array([[xA, yA], [xB, yB]]))
    (x0, y0), (x1, y1) = arrow_pts
    arrow = FancyArrowPatch(
        posA=(x0, y0),
        posB=(x1, y1),
        arrowstyle='->',
        mutation_scale=arrow_scale,
        linewidth=lw,
        color=color,
        zorder=5,
        shrinkA=0,
        shrinkB=0
    )
    ax.add_patch(arrow)
def draw_energy_annotation(ax, x1, y1, x2, y2, x_annotate,
                           label=None, text_offset=0.05,
                           x_extension=0.15,
                           marker_style='o', marker_size=5):
    """
    Draw a vertical double-arrow with extended horizontal connector lines
    and markers at the original points.

    Parameters:
        ax : matplotlib axis
        x1, y1 : first point
        x2, y2 : second point
        x_annotate : x-position of vertical arrow
        label : optional LaTeX string
        text_offset : horizontal offset for label
        x_extension : how much horizontal lines extend past arrow
        marker_style : matplotlib marker style
        marker_size : size of markers
    """

    # Plot points
    ax.plot(x1, y1, marker=marker_style, color='black', markersize=marker_size)
    ax.plot(x2, y2, marker=marker_style, color='black', markersize=marker_size)

    # Extended horizontal lines
    x_end = x_annotate + x_extension
    ax.plot([x1, x_end], [y1, y1], linestyle='--', color='black', linewidth=1)
    ax.plot([x2, x_end], [y2, y2], linestyle='--', color='black', linewidth=1)

    # Vertical double arrow
    ax.annotate(
        '',
        xy=(x_annotate, y2),
        xytext=(x_annotate, y1),
        arrowprops=dict(arrowstyle='<->', linewidth=1.5, color='black')
    )

    # Label
    if label is not None:
        ax.text(
            x_annotate + text_offset,
            (y1 + y2) / 2,
            label,
            va='center'
        )


def draw_dq_annotation(ax, x1, y1, x2, y2, y_annotate,
                       label=None, text_offset=0.05,
                       y_extension=-0.05,
                       marker_style='o', marker_size=5):
    """
    Draw a horizontal double-arrow between (x1, y_annotate) and (x2, y_annotate),
    with vertical connector lines and markers at the original points.

    Parameters:
        ax : matplotlib axis
        x1, y1 : first point
        x2, y2 : second point
        y_annotate : y-position of horizontal arrow
        label : optional LaTeX string
        text_offset : vertical offset for label
        y_extension : how much vertical lines extend past arrow
        marker_style : matplotlib marker style
        marker_size : size of markers
    """

    # Plot points
    ax.plot(x1, y1, marker=marker_style, color='black',
            markersize=marker_size, zorder=3)
    ax.plot(x2, y2, marker=marker_style, color='black',
            markersize=marker_size, zorder=3)

    # Extended vertical connector lines
    y_end = y_annotate + y_extension
    ax.plot([x1, x1], [y1, y_end], linestyle='--', color='black', linewidth=1)
    ax.plot([x2, x2], [y2, y_end], linestyle='--', color='black', linewidth=1)

    # Horizontal double arrow
    ax.annotate(
        '',
        xy=(x2, y_annotate),
        xytext=(x1, y_annotate),
        arrowprops=dict(arrowstyle='<->', linewidth=1.5, color='black')
    )

    # Label
    if label is not None:
        ax.text(
            (x1 + x2) / 2,
            y_annotate + text_offset,
            label,
            ha='center'
        )


# -----------------------------
# Global font size
# -----------------------------
FONT_SIZE = 24

plt.rcParams.update({
    "font.size": FONT_SIZE,
})
# -----------------------------
# Model parameters
# -----------------------------
# Electron barrier at Si / SiO2 interface:
# conduction-band offset ΔEc ≈ 3.1 eV
V0 = 3.1  # eV

# -----------------------------
# Energies from electronic plot
# -----------------------------
E_band = [-3.2 + 0.6*i for i in range(0, 10)]  # epsilon_f,k
E_defect = 0.0                          # E_T

# -----------------------------
# PES parameters
# -----------------------------
Q_min, Q_max = -7.0, 12
Q = np.linspace(Q_min, Q_max, 2000)

# Defect PES
Q_defect = 0.0
Omega_defect = 0.5

# Final-state PES
Q_final = 4.0
Omega_final = 0.5


Er = 0.5 * Omega_final**2 * (Q_final - Q_defect)**2



# -----------------------------
# Parabolic PES definitions
# -----------------------------
V_defect = E_defect + 0.5 * Omega_defect**2 * (Q - Q_defect)**2

V_final_states = [
    E + 0.5 * Omega_final**2 * (Q - Q_final)**2
    for E in E_band
]

# -----------------------------
# Plot
# -----------------------------
fig, ax = plt.subplots(figsize=(9.0, 8.0))

# Defect PES
ax.plot(
    Q,
    V_defect,
    color="red",
    linewidth=3.0,
    label=r"defect PES",
)

ax.plot(Q_defect, E_defect, "o", color="red", markersize=8)

ax.text(
    Q_min + 0.1,
    E_defect - 0.05,
    r"$E_T$",
    color="red",
    fontsize=FONT_SIZE,
    va="top", ha='left'
)

ax.text(
    Q_max - 0.1,
    E_band[0] + 0.025,
    r"$E_0 = E_\mathrm{C}$",
    color="blue",
    fontsize=FONT_SIZE,
    va="bottom", ha='right'
)

# Saddle-point energy E*
# -----------------------------
E_star = - Er  # choose desired saddle-point energy

ax.hlines(
    E_star,
    Q_min,
    Q_max,
    linestyles="--",
    linewidth=2.5,
    color="black",
    zorder=2,
)

ax.text(
    Q_min + 0.15,
    E_star + 0.03,
    r"$E^\ast$",
    fontsize=FONT_SIZE,
    color="black",
    va="bottom",
    ha="left",
)

# Final-state PES curves
for i, (E, V_f) in enumerate(zip(E_band, V_final_states)):
    ax.plot(
        Q,
        V_f,
        color="blue",
        linewidth=2.0,
        alpha=0.2,
    )

    ax.plot(Q_final, E, "o", color="blue", markersize=6, alpha=0.3,)


    # Horizontal energy line for each final state
    ax.hlines(
        E,
        Q_min,
        Q_max,
        linestyles=":",
        linewidth=1.0,
        color="blue", alpha=0.2,

    )
# Horizontal line for defect level
ax.hlines(
    E_defect,
    Q_min,
    Q_max,
    linestyles="-", linewidth=1,
    color="red",

)
# Horizontal line for defect level
ax.hlines(
    E_band[0],
    Q_min,
    Q_max,
    linestyles="-", linewidth=1,
    color="blue",

)
# Labels
ax.set_title("Parabolic Potential Energy Surfaces")
ax.set_xlabel(r"Configuration coordinate $[\sqrt{\mathrm{u}}\mathrm{\AA}]$")
ax.set_ylabel(r"Potential Energy [eV]")
#
# # Label defect PES
# ax.text(
#     Q_defect,
#     E_defect - 0.25,
#     r"Defect (localized)",
#     color="red",
#     fontsize=FONT_SIZE,
#     ha="center"
# )
#
# # Label continuum PES
# ax.text(
#     Q_final,
#     min(E_band) - 0.25,
#     r"Continuum States",
#     color="blue",
#     fontsize=FONT_SIZE,
#     ha="center"
# )






ax.set_xlim(Q_min, Q_max)
ax.set_ylim(-4.0, 4)


# -----------------------------
# Find the lowest crossing path
# -----------------------------
ci = 0.5 * Omega_defect**2
cf = 0.5 * Omega_final**2
dQ = Q_final

best = None

for E in E_band:
    # Solve:
    # E_defect + ci*(Q - Q_defect)^2 = E + cf*(Q - Q_final)^2
    # Here Q_defect = 0 in your current setup.
    a = ci - cf
    b = -2*ci*Q_defect + 2*cf*Q_final
    c = ci*Q_defect**2 - cf*Q_final**2 + E_defect - E

    if abs(a) < 1e-14:
        # Equal-curvature case -> linear equation
        if abs(b) < 1e-14:
            continue
        roots = [-c / b]
    else:
        roots = np.roots([a, b, c])

    # Keep only real roots
    roots = [r.real for r in roots if np.isreal(r)]

    for Qc in roots:
        Ecross = E_defect + ci * (Qc - Q_defect)**2

        # Optional: prefer the crossing between the minima
        if Q_defect <= Qc <= Q_final:
            candidate = {
                "E_final": E,
                "Qc": Qc,
                "Ecross": Ecross
            }
            if best is None or candidate["Ecross"] < best["Ecross"]:
                best = candidate

# If no crossing between minima was found, fall back to any real crossing
if best is None:
    for E in E_band:
        a = ci - cf
        b = -2*ci*Q_defect + 2*cf*Q_final
        c = ci*Q_defect**2 - cf*Q_final**2 + E_defect - E

        if abs(a) < 1e-14:
            if abs(b) < 1e-14:
                continue
            roots = [-c / b]
        else:
            roots = np.roots([a, b, c])

        roots = [r.real for r in roots if np.isreal(r)]

        for Qc in roots:
            Ecross = E_defect + ci * (Qc - Q_defect)**2
            candidate = {
                "E_final": E,
                "Qc": Qc,
                "Ecross": Ecross
            }
            if best is None or candidate["Ecross"] < best["Ecross"]:
                best = candidate

# -----------------------------
# Draw arrow over the lowest crossing path
# -----------------------------
if best is not None:
    Qc_best = best["Qc"]
    E_best = best["E_final"]
    Ex_best = best["Ecross"]
    ax.plot(Q_final, E_best, "o", color="blue", markersize=6)

    # Highlight the selected final-state parabola a bit more strongly
    V_best = E_best + 0.5 * Omega_final**2 * (Q - Q_final)**2
    ax.plot(Q, V_best, color="blue", linewidth=3.0, alpha=1.0, zorder=3)

    # Mark the crossing point
    ax.plot(Qc_best, Ex_best, "ko", markersize=7, zorder=6)
    # ax.text(Qc_best + 0.15, Ex_best + 0.08, r"$E_X$", fontsize=FONT_SIZE)
    draw_visual_offset_final_parabola_arrow(
        ax,
        Q_start=Q_defect,
        Q_end=Q_final,
        Qf=Q_final,
        ef=E_best,
        cf=cf,
        dQ=Q_final,
        dist_px=15,
        color="black",
        lw=3.2,
        arrow_scale=26,
        arrow_pos=0.65,
        arrow_len_px=20,
        extra_pad=1.0,  # increase if needed
    )


plt.tight_layout()
plt.show()

fig.savefig('ElectronicWaveFunctions4.pdf')
fig.savefig('ElectronicWaveFunctions4.png')
